Studies of $Z\gamma$ production in association with a high-mass dijet system in $pp$ collisions at $\sqrt{s}$ = 8 TeV with the ATLAS detector

The production of a $Z$ boson and a photon in association with a high-mass dijet system is studied using 20.2fb$^{-1}$ of proton-proton collision data at a centre-of-mass energy of $\sqrt{s}$ = 8 TeV recorded with the ATLAS detector in 2012 at the Large Hadron Collider. Final states with a photon and a Z boson decaying into a pair of either electrons, muons, or neutrinos are analysed. Electroweak and total $pp \to Z\gamma j j$ cross-sections are extracted in two fiducial regions with different sensitivities to electroweak production processes. Quartic couplings of vector bosons are studied in regions of phase space with an enhanced contribution from pure electroweak production, sensitive to vector-boson scattering processes $VV \to Z\gamma$. No deviations from Standard Model predictions are observed and constraints are placed on anomalous couplings parameterized by higher-dimensional operators using effective field theory.

==> figures/Internal/Lambda_FM0.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:07:59 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",60,83,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.5523649,-6772.152,1.429134,5886.076);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,-1836);
   gre->SetPointError(0,0.664,858.2);
   gre->SetPoint(1,1.388,-537.1);
   gre->SetPointError(1,1.388,251.2);
   gre->SetPoint(2,1.852,-379.1);
   gre->SetPointError(2,1.852,177.12);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,4.0744);
   Graph_Graph1->SetMinimum(-5000);
   Graph_Graph1->SetMaximum(5000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(18,34);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M0}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,1836);
   gre->SetPointError(0,0.664,858.2);
   gre->SetPoint(1,1.388,537.1);
   gre->SetPointError(1,1.388,251.2);
   gre->SetPoint(2,1.852,379.1);
   gre->SetPointError(2,1.852,177.12);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,4.0744);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(2943.422);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(18,34);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,-1836);
   gre->SetPointError(0,0.664,429.1);
   gre->SetPoint(1,1.388,-537.1);
   gre->SetPointError(1,1.388,125.6);
   gre->SetPoint(2,1.852,-379.1);
   gre->SetPointError(2,1.852,88.56);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,4.0744);
   Graph_Graph3->SetMinimum(-2462.556);
   Graph_Graph3->SetMaximum(-93.084);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(18,34);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,1836);
   gre->SetPointError(0,0.664,429.1);
   gre->SetPoint(1,1.388,537.1);
   gre->SetPointError(1,1.388,125.6);
   gre->SetPoint(2,1.852,379.1);
   gre->SetPointError(2,1.852,88.56);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,4.0744);
   Graph_Graph4->SetMinimum(93.084);
   Graph_Graph4->SetMaximum(2462.556);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(18,34);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,-1836);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.388,-537.1);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.852,-379.1);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.5452,1.9708);
   Graph_Graph5->SetMinimum(-1981.69);
   Graph_Graph5->SetMaximum(-233.41);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(11,57);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,1836);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.388,537.1);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.852,379.1);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.5452,1.9708);
   Graph_Graph6->SetMinimum(233.41);
   Graph_Graph6->SetMaximum(1981.69);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(11,57);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.664,-2010);
   graph->SetPoint(1,1.388,-589.1);
   graph->SetPoint(2,1.852,-415.9);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.5452,1.9708);
   Graph_Graph1->SetMinimum(-2169.41);
   Graph_Graph1->SetMaximum(-256.49);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(11,57);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.664,2010);
   graph->SetPoint(1,1.388,589.1);
   graph->SetPoint(2,1.852,415.9);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.5452,1.9708);
   Graph_Graph2->SetMinimum(256.49);
   Graph_Graph2->SetMaximum(2169.41);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(11,57);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.65,-6000);
   graph->SetPoint(1,1.022,-1000);
   graph->SetPoint(2,1.165,-600);
   graph->SetPoint(3,1.852,-100);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.5298,1.9722);
   Graph_Graph3->SetMinimum(-6590);
   Graph_Graph3->SetMaximum(490);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(12,57);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.65,6000);
   graph->SetPoint(1,1.022,1000);
   graph->SetPoint(2,1.165,600);
   graph->SetPoint(3,1.852,100);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.5298,1.9722);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(6590);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(12,57);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,4.0744);
   Graph->SetMinimum(-5000);
   Graph->SetMaximum(5000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(18,34);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M0}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.5);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.61,0.66,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/Lambda_FM1.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:09:33 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",60,83,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.7460465,-12867.09,1.348819,11183.54);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,-2752);
   gre->SetPointError(0,0.833,1287.2);
   gre->SetPoint(1,1.458,-1140);
   gre->SetPointError(1,1.458,534);
   gre->SetPoint(2,1.665,-986);
   gre->SetPointError(2,1.665,461.2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,3.663);
   Graph_Graph1->SetMinimum(-9500);
   Graph_Graph1->SetMaximum(9500);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(24,36);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M1}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,2752);
   gre->SetPointError(0,0.833,1287.2);
   gre->SetPoint(1,1.458,1140);
   gre->SetPointError(1,1.458,534);
   gre->SetPoint(2,1.665,986);
   gre->SetPointError(2,1.665,461.2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,3.663);
   Graph_Graph2->SetMinimum(173.36);
   Graph_Graph2->SetMaximum(4390.64);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(24,36);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,-2752);
   gre->SetPointError(0,0.833,643.6);
   gre->SetPoint(1,1.458,-1140);
   gre->SetPointError(1,1.458,267);
   gre->SetPoint(2,1.665,-986);
   gre->SetPointError(2,1.665,230.6);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,3.663);
   Graph_Graph3->SetMinimum(-3659.62);
   Graph_Graph3->SetMaximum(-491.38);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(24,36);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,2752);
   gre->SetPointError(0,0.833,643.6);
   gre->SetPoint(1,1.458,1140);
   gre->SetPointError(1,1.458,267);
   gre->SetPoint(2,1.665,986);
   gre->SetPointError(2,1.665,230.6);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,3.663);
   Graph_Graph4->SetMinimum(491.38);
   Graph_Graph4->SetMaximum(3659.62);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(24,36);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,-2752);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.458,-1140);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.665,-986);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.7498,1.7482);
   Graph_Graph5->SetMinimum(-2928.6);
   Graph_Graph5->SetMaximum(-809.4);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(11,56);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,2752);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.458,1140);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.665,986);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.7498,1.7482);
   Graph_Graph6->SetMinimum(809.4);
   Graph_Graph6->SetMaximum(2928.6);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(11,56);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,-3020);
   graph->SetPoint(1,1.458,-1254);
   graph->SetPoint(2,1.665,-1080);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.7498,1.7482);
   Graph_Graph1->SetMinimum(-3214);
   Graph_Graph1->SetMaximum(-886);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(11,56);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,3020);
   graph->SetPoint(1,1.458,1254);
   graph->SetPoint(2,1.665,1080);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.7498,1.7482);
   Graph_Graph2->SetMinimum(886);
   Graph_Graph2->SetMaximum(3214);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(11,56);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,-9000);
   graph->SetPoint(1,0.922,-6000);
   graph->SetPoint(2,1.458,-1000);
   graph->SetPoint(3,1.665,-600);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.7498,1.7482);
   Graph_Graph3->SetMinimum(-9840);
   Graph_Graph3->SetMaximum(240);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(11,56);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,9000);
   graph->SetPoint(1,0.922,6000);
   graph->SetPoint(2,1.458,1000);
   graph->SetPoint(3,1.665,600);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.7498,1.7482);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(9840);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(11,56);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,3.663);
   Graph->SetMinimum(-9500);
   Graph->SetMaximum(9500);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(24,36);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M1}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.5);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/Lambda_FM2.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:10:12 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",34,57,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.3993045,-81265.82,0.8546766,70632.91);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,-25260);
   gre->SetPointError(0,0.454,11810);
   gre->SetPoint(1,0.72,-9332);
   gre->SetPointError(1,0.72,4364);
   gre->SetPoint(2,1.022,-4977);
   gre->SetPointError(2,1.022,2326);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,2.2484);
   Graph_Graph1->SetMinimum(-60000);
   Graph_Graph1->SetMaximum(60000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(22,37);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M2}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.7);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,25260);
   gre->SetPointError(0,0.454,11810);
   gre->SetPoint(1,0.72,9332);
   gre->SetPointError(1,0.72,4364);
   gre->SetPoint(2,1.022,4977);
   gre->SetPointError(2,1.022,2326);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,2.2484);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(40511.9);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(22,37);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,-25260);
   gre->SetPointError(0,0.454,5905);
   gre->SetPoint(1,0.72,-9332);
   gre->SetPointError(1,0.72,2182);
   gre->SetPoint(2,1.022,-4977);
   gre->SetPointError(2,1.022,1163);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.2484);
   Graph_Graph3->SetMinimum(-33900.1);
   Graph_Graph3->SetMaximum(-1078.9);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(22,37);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,25260);
   gre->SetPointError(0,0.454,5905);
   gre->SetPoint(1,0.72,9332);
   gre->SetPointError(1,0.72,2182);
   gre->SetPoint(2,1.022,4977);
   gre->SetPointError(2,1.022,1163);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.2484);
   Graph_Graph4->SetMinimum(1078.9);
   Graph_Graph4->SetMaximum(33900.1);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(22,37);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,-25260);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.72,-9332);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.022,-4977);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.3972,1.0788);
   Graph_Graph5->SetMinimum(-27288.3);
   Graph_Graph5->SetMaximum(-2948.7);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(14,64);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,25260);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.72,9332);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.022,4977);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.3972,1.0788);
   Graph_Graph6->SetMinimum(2948.7);
   Graph_Graph6->SetMaximum(27288.3);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(14,64);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,-27720);
   graph->SetPoint(1,0.72,-10240);
   graph->SetPoint(2,1.022,-5462);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.3972,1.0788);
   Graph_Graph1->SetMinimum(-29945.8);
   Graph_Graph1->SetMaximum(-3236.2);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(14,64);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,27720);
   graph->SetPoint(1,0.72,10240);
   graph->SetPoint(2,1.022,5462);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.3972,1.0788);
   Graph_Graph2->SetMinimum(3236.2);
   Graph_Graph2->SetMaximum(29945.8);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(14,64);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,-50000);
   graph->SetPoint(1,0.72,-8000);
   graph->SetPoint(2,1.02,-2000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.3974,1.0766);
   Graph_Graph3->SetMinimum(-54800);
   Graph_Graph3->SetMaximum(2800);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(14,64);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,50000);
   graph->SetPoint(1,0.72,8000);
   graph->SetPoint(2,1.02,2000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.3974,1.0766);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(54800);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(14,64);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,2.2484);
   Graph->SetMinimum(-60000);
   Graph->SetMaximum(60000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(22,37);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M2}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.7);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/Lambda_FM3.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:10:53 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",164,187,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.7366352,-66367.09,1.17424,57683.54);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,-14270);
   gre->SetPointError(0,0.811,6716);
   gre->SetPoint(1,1.153,-8064);
   gre->SetPointError(1,1.153,3770);
   gre->SetPoint(2,1.746,-4530);
   gre->SetPointError(2,1.746,2120);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,3.8412);
   Graph_Graph1->SetMinimum(-49000);
   Graph_Graph1->SetMaximum(49000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(22,30);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M3}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.7);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,14270);
   gre->SetPointError(0,0.811,6716);
   gre->SetPoint(1,1.153,8064);
   gre->SetPointError(1,1.153,3770);
   gre->SetPoint(2,1.746,4530);
   gre->SetPointError(2,1.746,2120);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,3.8412);
   Graph_Graph2->SetMinimum(552.4);
   Graph_Graph2->SetMaximum(22843.6);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(22,30);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,-14270);
   gre->SetPointError(0,0.811,3358);
   gre->SetPoint(1,1.153,-8064);
   gre->SetPointError(1,1.153,1885);
   gre->SetPoint(2,1.746,-4530);
   gre->SetPointError(2,1.746,1060);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,3.8412);
   Graph_Graph3->SetMinimum(-19043.8);
   Graph_Graph3->SetMaximum(-2054.2);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(22,30);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,14270);
   gre->SetPointError(0,0.811,3358);
   gre->SetPoint(1,1.153,8064);
   gre->SetPointError(1,1.153,1885);
   gre->SetPoint(2,1.746,4530);
   gre->SetPointError(2,1.746,1060);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,3.8412);
   Graph_Graph4->SetMinimum(2054.2);
   Graph_Graph4->SetMaximum(19043.8);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(22,30);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,-14270);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.153,-8064);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.746,-4530);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.7175,1.8395);
   Graph_Graph5->SetMinimum(-15244);
   Graph_Graph5->SetMaximum(-3556);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(9,37);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,14270);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.153,8064);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.746,4530);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.7175,1.8395);
   Graph_Graph6->SetMinimum(3556);
   Graph_Graph6->SetMaximum(15244);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(9,37);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,-15760);
   graph->SetPoint(1,1.153,-8708);
   graph->SetPoint(2,1.746,-4978);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.7175,1.8395);
   Graph_Graph1->SetMinimum(-16838.2);
   Graph_Graph1->SetMaximum(-3899.8);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(9,37);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,15760);
   graph->SetPoint(1,1.153,8708);
   graph->SetPoint(2,1.746,4978);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.7175,1.8395);
   Graph_Graph2->SetMinimum(3899.8);
   Graph_Graph2->SetMaximum(16838.2);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(9,37);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,-20000);
   graph->SetPoint(1,0.922,-9000);
   graph->SetPoint(2,1.153,-5000);
   graph->SetPoint(3,1.746,-1000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.7175,1.8395);
   Graph_Graph3->SetMinimum(-21900);
   Graph_Graph3->SetMaximum(900);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(9,37);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,20000);
   graph->SetPoint(1,0.922,9000);
   graph->SetPoint(2,1.153,5000);
   graph->SetPoint(3,1.746,1000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.7175,1.8395);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(21900);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(9,37);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,3.8412);
   Graph->SetMinimum(-49000);
   Graph->SetMaximum(49000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(22,30);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M3}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.7);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.61,0.66,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/Lambda_FT0.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:11:29 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",112,135,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1.099415,-609.4937,1.96382,529.7468);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,-128.4);
   gre->SetPointError(0,1.219,59.2);
   gre->SetPoint(1,1.618,-80.06);
   gre->SetPointError(1,1.618,36.98);
   gre->SetPoint(2,1.94,-62.14);
   gre->SetPointError(2,1.94,28.72);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,4.268);
   Graph_Graph1->SetMinimum(-450);
   Graph_Graph1->SetMaximum(450);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(30,45);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{T0}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,128.4);
   gre->SetPointError(0,1.219,59.2);
   gre->SetPoint(1,1.618,80.06);
   gre->SetPointError(1,1.618,36.98);
   gre->SetPoint(2,1.94,62.14);
   gre->SetPointError(2,1.94,28.72);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,4.268);
   Graph_Graph2->SetMinimum(18.002);
   Graph_Graph2->SetMaximum(203.018);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(30,45);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,-128.4);
   gre->SetPointError(0,1.219,29.6);
   gre->SetPoint(1,1.618,-80.06);
   gre->SetPointError(1,1.618,18.49);
   gre->SetPoint(2,1.94,-62.14);
   gre->SetPointError(2,1.94,14.36);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,4.268);
   Graph_Graph3->SetMinimum(-169.022);
   Graph_Graph3->SetMaximum(-36.758);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(30,45);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,128.4);
   gre->SetPointError(0,1.219,29.6);
   gre->SetPoint(1,1.618,80.06);
   gre->SetPointError(1,1.618,18.49);
   gre->SetPoint(2,1.94,62.14);
   gre->SetPointError(2,1.94,14.36);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,4.268);
   Graph_Graph4->SetMinimum(36.758);
   Graph_Graph4->SetMaximum(169.022);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(30,45);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,-128.4);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.618,-80.06);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.94,-62.14);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,1.1469,2.0121);
   Graph_Graph5->SetMinimum(-135.026);
   Graph_Graph5->SetMaximum(-55.514);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(11,88);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,128.4);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.618,80.06);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.94,62.14);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,1.1469,2.0121);
   Graph_Graph6->SetMinimum(55.514);
   Graph_Graph6->SetMaximum(135.026);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(11,88);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.219,-140.4);
   graph->SetPoint(1,1.618,-84.45);
   graph->SetPoint(2,1.94,-64.31);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.1469,2.0121);
   Graph_Graph1->SetMinimum(-148.009);
   Graph_Graph1->SetMaximum(-56.701);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(11,88);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.219,140.4);
   graph->SetPoint(1,1.618,84.45);
   graph->SetPoint(2,1.94,64.31);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,1.1469,2.0121);
   Graph_Graph2->SetMinimum(56.701);
   Graph_Graph2->SetMaximum(148.009);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(11,88);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(9);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.168,-800000);
   graph->SetPoint(1,0.298,-80000);
   graph->SetPoint(2,0.531,-8000);
   graph->SetPoint(3,0.68,-3000);
   graph->SetPoint(4,0.921,-900);
   graph->SetPoint(5,1.069,-500);
   graph->SetPoint(6,1.219,-300);
   graph->SetPoint(7,1.618,-100);
   graph->SetPoint(8,1.94,-50);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.1172);
   Graph_Graph3->SetMinimum(-879995);
   Graph_Graph3->SetMaximum(79945);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(59,90);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(9);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.168,800000);
   graph->SetPoint(1,0.298,80000);
   graph->SetPoint(2,0.531,8000);
   graph->SetPoint(3,0.68,3000);
   graph->SetPoint(4,0.921,900);
   graph->SetPoint(5,1.069,500);
   graph->SetPoint(6,1.219,300);
   graph->SetPoint(7,1.618,100);
   graph->SetPoint(8,1.94,50);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.1172);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(879995);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(59,90);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,4.268);
   Graph->SetMinimum(-450);
   Graph->SetMaximum(450);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(30,45);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{T0}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.3);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/Lambda_FT8.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:12:05 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",60,83,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.5555604,-223481,0.8069452,194240.5);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(4);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,-50580);
   gre->SetPointError(0,0.578,23360);
   gre->SetPoint(1,0.651,-40390);
   gre->SetPointError(1,0.651,18616);
   gre->SetPoint(2,0.82,-23440);
   gre->SetPointError(2,0.82,10802);
   gre->SetPoint(3,1.003,-15770);
   gre->SetPointError(3,1.003,7268);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,2.2066);
   Graph_Graph1->SetMinimum(-165000);
   Graph_Graph1->SetMaximum(165000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(28,36);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{T8}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,50580);
   gre->SetPointError(0,0.578,23360);
   gre->SetPoint(1,0.651,40390);
   gre->SetPointError(1,0.651,18616);
   gre->SetPoint(2,0.82,23440);
   gre->SetPointError(2,0.82,10802);
   gre->SetPoint(3,1.003,15770);
   gre->SetPointError(3,1.003,7268);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,2.2066);
   Graph_Graph2->SetMinimum(1958.2);
   Graph_Graph2->SetMaximum(80483.8);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(28,36);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,-50580);
   gre->SetPointError(0,0.578,11680);
   gre->SetPoint(1,0.651,-40390);
   gre->SetPointError(1,0.651,9308);
   gre->SetPoint(2,0.82,-23440);
   gre->SetPointError(2,0.82,5401);
   gre->SetPoint(3,1.003,-15770);
   gre->SetPointError(3,1.003,3634);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.2066);
   Graph_Graph3->SetMinimum(-67272.4);
   Graph_Graph3->SetMaximum(-7123.6);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(28,36);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,50580);
   gre->SetPointError(0,0.578,11680);
   gre->SetPoint(1,0.651,40390);
   gre->SetPointError(1,0.651,9308);
   gre->SetPoint(2,0.82,23440);
   gre->SetPointError(2,0.82,5401);
   gre->SetPoint(3,1.003,15770);
   gre->SetPointError(3,1.003,3634);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.2066);
   Graph_Graph4->SetMinimum(7123.6);
   Graph_Graph4->SetMaximum(67272.4);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(28,36);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,-50580);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.651,-40390);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.82,-23440);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.003,-15770);
   gre->SetPointError(3,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.5355,1.0455);
   Graph_Graph5->SetMinimum(-54061);
   Graph_Graph5->SetMaximum(-12289);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(13,48);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,50580);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.651,40390);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.82,23440);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.003,15770);
   gre->SetPointError(3,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.5355,1.0455);
   Graph_Graph6->SetMinimum(12289);
   Graph_Graph6->SetMaximum(54061);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(13,48);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(4);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,-57810);
   graph->SetPoint(1,0.651,-47860);
   graph->SetPoint(2,0.82,-24190);
   graph->SetPoint(3,1.003,-15840);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.5355,1.0455);
   Graph_Graph1->SetMinimum(-62007);
   Graph_Graph1->SetMaximum(-11643);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(13,48);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,57810);
   graph->SetPoint(1,0.651,47860);
   graph->SetPoint(2,0.82,24190);
   graph->SetPoint(3,1.003,15840);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.5355,1.0455);
   Graph_Graph2->SetMinimum(11643);
   Graph_Graph2->SetMaximum(62007);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(13,48);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,-80000);
   graph->SetPoint(1,0.651,-50000);
   graph->SetPoint(2,0.82,-20000);
   graph->SetPoint(3,1.003,-9000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.5355,1.0455);
   Graph_Graph3->SetMinimum(-87100);
   Graph_Graph3->SetMaximum(-1900);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(13,48);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,80000);
   graph->SetPoint(1,0.651,50000);
   graph->SetPoint(2,0.82,20000);
   graph->SetPoint(3,1.003,9000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.5355,1.0455);
   Graph_Graph4->SetMinimum(1900);
   Graph_Graph4->SetMaximum(87100);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(13,48);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,2.2066);
   Graph->SetMinimum(-165000);
   Graph->SetMaximum(165000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(28,36);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{T8}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.3);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/Lambda_FT9.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 15:12:35 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",190,213,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.6533613,-270886.1,1.132516,235443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,-70130);
   gre->SetPointError(0,0.686,32320);
   gre->SetPoint(1,0.841,-45710);
   gre->SetPointError(1,0.841,21100);
   gre->SetPoint(2,1.229,-22920);
   gre->SetPointError(2,1.229,10570);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,2.7038);
   Graph_Graph1->SetMinimum(-200000);
   Graph_Graph1->SetMaximum(200000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(28,41);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{T9}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,70130);
   gre->SetPointError(0,0.686,32320);
   gre->SetPoint(1,0.841,45710);
   gre->SetPointError(1,0.841,21100);
   gre->SetPoint(2,1.229,22920);
   gre->SetPointError(2,1.229,10570);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,2.7038);
   Graph_Graph2->SetMinimum(3340);
   Graph_Graph2->SetMaximum(111460);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(28,41);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,-70130);
   gre->SetPointError(0,0.686,16160);
   gre->SetPoint(1,0.841,-45710);
   gre->SetPointError(1,0.841,10550);
   gre->SetPoint(2,1.229,-22920);
   gre->SetPointError(2,1.229,5285);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.7038);
   Graph_Graph3->SetMinimum(-93155.5);
   Graph_Graph3->SetMaximum(-10769.5);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(28,41);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,70130);
   gre->SetPointError(0,0.686,16160);
   gre->SetPoint(1,0.841,45710);
   gre->SetPointError(1,0.841,10550);
   gre->SetPoint(2,1.229,22920);
   gre->SetPointError(2,1.229,5285);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.7038);
   Graph_Graph4->SetMinimum(10769.5);
   Graph_Graph4->SetMaximum(93155.5);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(28,41);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,-70130);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.841,-45710);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.229,-22920);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.6317,1.2833);
   Graph_Graph5->SetMinimum(-74851);
   Graph_Graph5->SetMaximum(-18199);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(19,71);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,70130);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.841,45710);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.229,22920);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.6317,1.2833);
   Graph_Graph6->SetMinimum(18199);
   Graph_Graph6->SetMaximum(74851);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(19,71);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,-75720);
   graph->SetPoint(1,0.841,-52830);
   graph->SetPoint(2,1.229,-24610);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.6317,1.2833);
   Graph_Graph1->SetMinimum(-80831);
   Graph_Graph1->SetMaximum(-19499);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(19,71);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,75720);
   graph->SetPoint(1,0.841,52830);
   graph->SetPoint(2,1.229,24610);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.6317,1.2833);
   Graph_Graph2->SetMinimum(19499);
   Graph_Graph2->SetMaximum(80831);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(19,71);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,-90000);
   graph->SetPoint(1,0.841,-40000);
   graph->SetPoint(2,1.229,-9000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.6317,1.2833);
   Graph_Graph3->SetMinimum(-98100);
   Graph_Graph3->SetMaximum(-900);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(19,71);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,90000);
   graph->SetPoint(1,0.841,40000);
   graph->SetPoint(2,1.229,9000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.6317,1.2833);
   Graph_Graph4->SetMinimum(900);
   Graph_Graph4->SetMaximum(98100);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(19,71);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,2.7038);
   Graph->SetMinimum(-200000);
   Graph->SetMaximum(200000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(28,41);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{T9}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.3);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Internal/h_Znunug_metPt150vbs.C <==
{
//=========Macro generated from canvas: c10/met_pt
//=========  (Fri Apr 21 18:19:16 2017) by ROOT version5.34/30
   TCanvas *c10 = new TCanvas("c10", "met_pt",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c10->Range(0,0,1,1);
   c10->SetFillColor(0);
   c10->SetBorderMode(0);
   c10->SetBorderSize(2);
   c10->SetTickx(1);
   c10->SetTicky(1);
   c10->SetLeftMargin(0.16);
   c10->SetRightMargin(0.05);
   c10->SetTopMargin(0.05);
   c10->SetBottomMargin(0.16);
   c10->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_met_pt_1
   TPad *pad_met_pt_1 = new TPad("pad_met_pt_1", "This is pad_met_pt_1",0.02,0.28,0.99,1);
   pad_met_pt_1->Draw();
   pad_met_pt_1->cd();
   pad_met_pt_1->Range(-1.265818,-0.01620253,631.6456,0.08506329);
   pad_met_pt_1->SetFillColor(0);
   pad_met_pt_1->SetBorderMode(0);
   pad_met_pt_1->SetBorderSize(2);
   pad_met_pt_1->SetTickx(1);
   pad_met_pt_1->SetTicky(1);
   pad_met_pt_1->SetLeftMargin(0.16);
   pad_met_pt_1->SetRightMargin(0.05);
   pad_met_pt_1->SetTopMargin(0.05);
   pad_met_pt_1->SetBottomMargin(0.16);
   pad_met_pt_1->SetFrameBorderMode(0);
   pad_met_pt_1->SetFrameBorderMode(0);
   Double_t xAxis1[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data = new TH1F("hist_met_pt_data","met_pt_data",3, xAxis1);
   hist_met_pt_data->SetBinContent(1,0.02);
   hist_met_pt_data->SetBinContent(2,0.01);
   hist_met_pt_data->SetBinContent(3,0.003333333);
   hist_met_pt_data->SetBinError(1,0.01414214);
   hist_met_pt_data->SetBinError(2,0.01);
   hist_met_pt_data->SetBinError(3,0.003333431);
   hist_met_pt_data->SetMinimum(0);
   hist_met_pt_data->SetMaximum(0.08);
   hist_met_pt_data->SetEntries(7);
   hist_met_pt_data->SetStats(0);
   hist_met_pt_data->SetLineWidth(2);
   hist_met_pt_data->SetMarkerStyle(20);
   hist_met_pt_data->SetMarkerSize(1.2);
   hist_met_pt_data->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data->GetXaxis()->SetLabelOffset(10);
   hist_met_pt_data->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data->Draw("E");
   Double_t xAxis2[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig  = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","met_pt_MCWg_DP_jetf_QCD_egamma_Sig ",3, xAxis2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(1,0.01171918);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(2,0.01062754);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(3,0.001118989);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(4,0.008178299);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetEntries(3196);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->Draw("same");
   Double_t xAxis3[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD","met_pt_MCWg_DP_jetf_QCD",3, xAxis3);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(1,0.008728484);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(2,0.008623774);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(3,0.0006155145);
   hist_met_pt_MCWg_DP_jetf_QCD->SetEntries(64);
   hist_met_pt_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_met_pt_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_met_pt_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis4[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_egamma = new TH1F("hist_met_pt_MCWg_DP_jetf_egamma","met_pt_MCWg_DP_jetf_egamma",3, xAxis4);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(1,0.007718796);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(2,0.006887859);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP_jetf_egamma->SetEntries(49);
   hist_met_pt_MCWg_DP_jetf_egamma->SetStats(0);
   hist_met_pt_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_met_pt_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_met_pt_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis5[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf = new TH1F("hist_met_pt_MCWg_DP_jetf","met_pt_MCWg_DP_jetf",3, xAxis5);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(1,0.007126796);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(2,0.006591858);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP_jetf->SetEntries(43);
   hist_met_pt_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_met_pt_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_met_pt_MCWg_DP_jetf->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->Draw("same");
   Double_t xAxis6[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP = new TH1F("hist_met_pt_MCWg_DP","met_pt_MCWg_DP",3, xAxis6);
   hist_met_pt_MCWg_DP->SetBinContent(1,0.006200342);
   hist_met_pt_MCWg_DP->SetBinContent(2,0.00473895);
   hist_met_pt_MCWg_DP->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP->SetEntries(40);
   hist_met_pt_MCWg_DP->SetStats(0);
   hist_met_pt_MCWg_DP->SetFillColor(209);
   hist_met_pt_MCWg_DP->SetLineColor(209);
   hist_met_pt_MCWg_DP->SetLineWidth(2);
   hist_met_pt_MCWg_DP->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->Draw("same");
   Double_t xAxis7[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_Wgvbs_tau = new TH1F("hist_met_pt_MCWg_Wgvbs_tau","met_pt_MCWg_Wgvbs_tau",3, xAxis7);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(1,0.005351858);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(2,0.004314708);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_Wgvbs_tau->SetEntries(34);
   hist_met_pt_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_met_pt_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_met_pt_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_met_pt_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_met_pt_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_met_pt_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis8[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_Wgvbs = new TH1F("hist_met_pt_MCWg_Wgvbs","met_pt_MCWg_Wgvbs",3, xAxis8);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(1,0.005351858);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(2,0.004314708);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_Wgvbs->SetEntries(34);
   hist_met_pt_MCWg_Wgvbs->SetStats(0);
   hist_met_pt_MCWg_Wgvbs->SetFillColor(3);
   hist_met_pt_MCWg_Wgvbs->SetLineColor(3);
   hist_met_pt_MCWg_Wgvbs->SetLineWidth(2);
   hist_met_pt_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_met_pt_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->Draw("same");
   Double_t xAxis9[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data = new TH1F("hist_met_pt_data","met_pt_data",3, xAxis9);
   hist_met_pt_data->SetBinContent(1,0.02);
   hist_met_pt_data->SetBinContent(2,0.01);
   hist_met_pt_data->SetBinContent(3,0.003333333);
   hist_met_pt_data->SetBinError(1,0.01414214);
   hist_met_pt_data->SetBinError(2,0.01);
   hist_met_pt_data->SetBinError(3,0.003333431);
   hist_met_pt_data->SetMinimum(0);
   hist_met_pt_data->SetMaximum(0.08);
   hist_met_pt_data->SetEntries(7);
   hist_met_pt_data->SetStats(0);
   hist_met_pt_data->SetLineWidth(2);
   hist_met_pt_data->SetMarkerStyle(20);
   hist_met_pt_data->SetMarkerSize(1.2);
   hist_met_pt_data->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data->GetXaxis()->SetLabelOffset(10);
   hist_met_pt_data->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_met_pt_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3004);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.63,0.32,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3927477,0.86,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis10[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data__1 = new TH1F("hist_met_pt_data__1","met_pt_data",3, xAxis10);
   hist_met_pt_data__1->SetBinContent(1,0.02);
   hist_met_pt_data__1->SetBinContent(2,0.01);
   hist_met_pt_data__1->SetBinContent(3,0.003333333);
   hist_met_pt_data__1->SetBinError(1,0.01414214);
   hist_met_pt_data__1->SetBinError(2,0.01);
   hist_met_pt_data__1->SetBinError(3,0.003333431);
   hist_met_pt_data__1->SetEntries(7);
   hist_met_pt_data__1->SetDirectory(0);
   hist_met_pt_data__1->SetStats(0);
   hist_met_pt_data__1->SetLineWidth(2);
   hist_met_pt_data__1->SetMarkerStyle(20);
   hist_met_pt_data__1->SetMarkerSize(1.2);
   hist_met_pt_data__1->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data__1->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data__1->GetXaxis()->SetLabelOffset(10);
   hist_met_pt_data__1->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_data__1->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_data__1->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_data__1->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data__1->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data__1->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data__1->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data__1->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data__1->Draw("sameaxis");
   pad_met_pt_1->Modified();
   c10->cd();
  
// ------------>Primitives in pad: pad_met_pt_2
   pad_met_pt_2 = new TPad("pad_met_pt_2", "This is pad_met_pt_2",0.02,0,0.99,0.38);
   pad_met_pt_2->Draw();
   pad_met_pt_2->cd();
   pad_met_pt_2->Range(-1.265818,-2.161539,631.6456,4.3);
   pad_met_pt_2->SetFillColor(0);
   pad_met_pt_2->SetBorderMode(0);
   pad_met_pt_2->SetBorderSize(2);
   pad_met_pt_2->SetTickx(1);
   pad_met_pt_2->SetTicky(1);
   pad_met_pt_2->SetLeftMargin(0.16);
   pad_met_pt_2->SetRightMargin(0.05);
   pad_met_pt_2->SetTopMargin(0);
   pad_met_pt_2->SetBottomMargin(0.35);
   pad_met_pt_2->SetFrameBorderMode(0);
   pad_met_pt_2->SetFrameBorderMode(0);
   Double_t xAxis11[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","met_pt_valid",3, xAxis11);
   hist_met_pt_valid->SetBinContent(1,1.706604);
   hist_met_pt_valid->SetBinContent(2,0.9409519);
   hist_met_pt_valid->SetBinContent(3,2.978881);
   hist_met_pt_valid->SetBinError(1,1.206751);
   hist_met_pt_valid->SetBinError(2,0.9409519);
   hist_met_pt_valid->SetBinError(3,2.978881);
   hist_met_pt_valid->SetMinimum(0.1);
   hist_met_pt_valid->SetMaximum(4.3);
   hist_met_pt_valid->SetEntries(31);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(505);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("E0");
   Double_t xAxis12[4] = {100, 200, 300, 600}; 
   
   TH1F *unc_met_pt_valid = new TH1F("unc_met_pt_valid","MET pt Data-MC unc",3, xAxis12);
   unc_met_pt_valid->SetBinContent(1,1);
   unc_met_pt_valid->SetBinContent(2,1);
   unc_met_pt_valid->SetBinContent(3,1);
   unc_met_pt_valid->SetBinError(1,0.168478);
   unc_met_pt_valid->SetBinError(2,0.1772445);
   unc_met_pt_valid->SetBinError(3,0.1764045);
   unc_met_pt_valid->SetEntries(3);
   unc_met_pt_valid->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   unc_met_pt_valid->SetFillColor(ci);
   unc_met_pt_valid->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   unc_met_pt_valid->SetLineColor(ci);
   unc_met_pt_valid->SetLineWidth(2);
   unc_met_pt_valid->SetMarkerStyle(20);
   unc_met_pt_valid->SetMarkerSize(0);
   unc_met_pt_valid->GetXaxis()->SetLabelFont(42);
   unc_met_pt_valid->GetXaxis()->SetLabelSize(0.05);
   unc_met_pt_valid->GetXaxis()->SetTitleSize(0.05);
   unc_met_pt_valid->GetXaxis()->SetTitleOffset(1.4);
   unc_met_pt_valid->GetXaxis()->SetTitleFont(42);
   unc_met_pt_valid->GetYaxis()->SetLabelFont(42);
   unc_met_pt_valid->GetYaxis()->SetLabelSize(0.05);
   unc_met_pt_valid->GetYaxis()->SetTitleSize(0.05);
   unc_met_pt_valid->GetYaxis()->SetTitleOffset(1.4);
   unc_met_pt_valid->GetYaxis()->SetTitleFont(42);
   unc_met_pt_valid->GetZaxis()->SetLabelFont(42);
   unc_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   unc_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   unc_met_pt_valid->GetZaxis()->SetTitleFont(42);
   unc_met_pt_valid->Draw("sameE2");
   Double_t xAxis13[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_valid__2 = new TH1F("hist_met_pt_valid__2","met_pt_valid",3, xAxis13);
   hist_met_pt_valid__2->SetBinContent(1,1.706604);
   hist_met_pt_valid__2->SetBinContent(2,0.9409519);
   hist_met_pt_valid__2->SetBinContent(3,2.978881);
   hist_met_pt_valid__2->SetBinError(1,1.206751);
   hist_met_pt_valid__2->SetBinError(2,0.9409519);
   hist_met_pt_valid__2->SetBinError(3,2.978881);
   hist_met_pt_valid__2->SetEntries(31);
   hist_met_pt_valid__2->SetDirectory(0);
   hist_met_pt_valid__2->SetStats(0);
   hist_met_pt_valid__2->SetLineWidth(2);
   hist_met_pt_valid__2->SetMarkerStyle(20);
   hist_met_pt_valid__2->SetMarkerSize(1.2);
   hist_met_pt_valid__2->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid__2->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_valid__2->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid__2->GetXaxis()->SetLabelSize(0.12);
   hist_met_pt_valid__2->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__2->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid__2->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid__2->GetYaxis()->SetTitle("Data / Pred.");
   hist_met_pt_valid__2->GetYaxis()->SetNdivisions(505);
   hist_met_pt_valid__2->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid__2->GetYaxis()->SetLabelSize(0.12);
   hist_met_pt_valid__2->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__2->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid__2->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid__2->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid__2->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid__2->Draw("sameaxis");
   Double_t xAxis14[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","met_pt_valid",3, xAxis14);
   hist_met_pt_valid->SetBinContent(1,1.706604);
   hist_met_pt_valid->SetBinContent(2,0.9409519);
   hist_met_pt_valid->SetBinContent(3,2.978881);
   hist_met_pt_valid->SetBinError(1,1.206751);
   hist_met_pt_valid->SetBinError(2,0.9409519);
   hist_met_pt_valid->SetBinError(3,2.978881);
   hist_met_pt_valid->SetMinimum(0.1);
   hist_met_pt_valid->SetMaximum(4.3);
   hist_met_pt_valid->SetEntries(31);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(505);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("sameE0");
   TLine *line = new TLine(100,1,600,1);

   ci = TColor::GetColor("#0033ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   pad_met_pt_2->Modified();
   c10->cd();
   c10->Modified();
   c10->cd();
   c10->SetSelected(c10);
}


==> figures/Internal/h_Znunug_phEt150vbs.C <==
{
//=========Macro generated from canvas: c21/ph_pt
//=========  (Fri Apr 21 18:25:01 2017) by ROOT version5.34/30
   TCanvas *c21 = new TCanvas("c21", "ph_pt",86,109,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c21->Range(0,0,1,1);
   c21->SetFillColor(0);
   c21->SetBorderMode(0);
   c21->SetBorderSize(2);
   c21->SetTickx(1);
   c21->SetTicky(1);
   c21->SetLeftMargin(0.16);
   c21->SetRightMargin(0.05);
   c21->SetTopMargin(0.05);
   c21->SetBottomMargin(0.16);
   c21->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0.28,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(58.86076,-0.01620253,628.481,0.08506329);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis1);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0);
   hist_ph_et_data->SetMaximum(0.08);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E");
   Double_t xAxis2[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("same");
   Double_t xAxis3[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD","ph_et_MCWg_DP_jetf_QCD",4, xAxis3);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(1,0.02189454);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(2,0.008480343);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(4,0.0005265868);
   hist_ph_et_MCWg_DP_jetf_QCD->SetEntries(65);
   hist_ph_et_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis4[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_egamma = new TH1F("hist_ph_et_MCWg_DP_jetf_egamma","ph_et_MCWg_DP_jetf_egamma",4, xAxis4);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(1,0.02054278);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(2,0.006250205);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf_egamma->SetEntries(50);
   hist_ph_et_MCWg_DP_jetf_egamma->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis5[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf = new TH1F("hist_ph_et_MCWg_DP_jetf","ph_et_MCWg_DP_jetf",4, xAxis5);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(1,0.01906278);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf->SetEntries(44);
   hist_ph_et_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->Draw("same");
   Double_t xAxis6[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP = new TH1F("hist_ph_et_MCWg_DP","ph_et_MCWg_DP",4, xAxis6);
   hist_ph_et_MCWg_DP->SetBinContent(1,0.01350406);
   hist_ph_et_MCWg_DP->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP->SetEntries(41);
   hist_ph_et_MCWg_DP->SetStats(0);
   hist_ph_et_MCWg_DP->SetFillColor(209);
   hist_ph_et_MCWg_DP->SetLineColor(209);
   hist_ph_et_MCWg_DP->SetLineWidth(2);
   hist_ph_et_MCWg_DP->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->Draw("same");
   Double_t xAxis7[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs_tau = new TH1F("hist_ph_et_MCWg_Wgvbs_tau","ph_et_MCWg_Wgvbs_tau",4, xAxis7);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs_tau->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_ph_et_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis8[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs = new TH1F("hist_ph_et_MCWg_Wgvbs","ph_et_MCWg_Wgvbs",4, xAxis8);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs->SetStats(0);
   hist_ph_et_MCWg_Wgvbs->SetFillColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->Draw("same");
   Double_t xAxis9[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis9);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0);
   hist_ph_et_data->SetMaximum(0.08);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3004);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.63,0.32,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3927477,0.86,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis10[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data__1 = new TH1F("hist_ph_et_data__1","ph_et_data",4, xAxis10);
   hist_ph_et_data__1->SetBinContent(1,0.06);
   hist_ph_et_data__1->SetBinContent(3,0.01111111);
   hist_ph_et_data__1->SetBinError(1,0.03464625);
   hist_ph_et_data__1->SetBinError(3,0.0111074);
   hist_ph_et_data__1->SetEntries(8);
   hist_ph_et_data__1->SetDirectory(0);
   hist_ph_et_data__1->SetStats(0);
   hist_ph_et_data__1->SetLineWidth(2);
   hist_ph_et_data__1->SetMarkerStyle(20);
   hist_ph_et_data__1->SetMarkerSize(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data__1->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data__1->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data__1->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c21->cd();
  
// ------------>Primitives in pad: pad_ph_et_2
   pad_ph_et_2 = new TPad("pad_ph_et_2", "This is pad_ph_et_2",0.02,0,0.99,0.38);
   pad_ph_et_2->Draw();
   pad_ph_et_2->cd();
   pad_ph_et_2->Range(58.86076,-2.161539,628.481,4.3);
   pad_ph_et_2->SetFillColor(0);
   pad_ph_et_2->SetBorderMode(0);
   pad_ph_et_2->SetBorderSize(2);
   pad_ph_et_2->SetTickx(1);
   pad_ph_et_2->SetTicky(1);
   pad_ph_et_2->SetLeftMargin(0.16);
   pad_ph_et_2->SetRightMargin(0.05);
   pad_ph_et_2->SetTopMargin(0);
   pad_ph_et_2->SetBottomMargin(0.35);
   pad_ph_et_2->SetFrameBorderMode(0);
   pad_ph_et_2->SetFrameBorderMode(0);
   Double_t xAxis11[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis11);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("E0");
   Double_t xAxis12[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *unc_ph_et_valid = new TH1F("unc_ph_et_valid","ph et Data-MC unc",4, xAxis12);
   unc_ph_et_valid->SetBinContent(1,1);
   unc_ph_et_valid->SetBinContent(2,1);
   unc_ph_et_valid->SetBinContent(3,1);
   unc_ph_et_valid->SetBinContent(4,1);
   unc_ph_et_valid->SetBinError(1,0.1997753);
   unc_ph_et_valid->SetBinError(2,0.1873573);
   unc_ph_et_valid->SetBinError(3,0.09566156);
   unc_ph_et_valid->SetBinError(4,0.1440852);
   unc_ph_et_valid->SetEntries(4);
   unc_ph_et_valid->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetFillColor(ci);
   unc_ph_et_valid->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetLineColor(ci);
   unc_ph_et_valid->SetLineWidth(2);
   unc_ph_et_valid->SetMarkerStyle(20);
   unc_ph_et_valid->SetMarkerSize(0);
   unc_ph_et_valid->GetXaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetXaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetXaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetYaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleFont(42);
   unc_ph_et_valid->Draw("sameE2");
   Double_t xAxis13[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid__2 = new TH1F("hist_ph_et_valid__2","ph_et_valid",4, xAxis13);
   hist_ph_et_valid__2->SetBinContent(1,2.100174);
   hist_ph_et_valid__2->SetBinContent(3,3.50742);
   hist_ph_et_valid__2->SetBinError(1,1.212536);
   hist_ph_et_valid__2->SetBinError(3,3.50742);
   hist_ph_et_valid__2->SetEntries(5);
   hist_ph_et_valid__2->SetDirectory(0);
   hist_ph_et_valid__2->SetStats(0);
   hist_ph_et_valid__2->SetLineWidth(2);
   hist_ph_et_valid__2->SetMarkerStyle(20);
   hist_ph_et_valid__2->SetMarkerSize(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid__2->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid__2->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid__2->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid__2->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid__2->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->Draw("sameaxis");
   Double_t xAxis14[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis14);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("sameE0");
   TLine *line = new TLine(150,1,600,1);

   ci = TColor::GetColor("#0033ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   pad_ph_et_2->Modified();
   c21->cd();
   c21->Modified();
   c21->cd();
   c21->SetSelected(c21);
}


==> figures/Internal/h_Znunug_phEt150vbs_aqgc.C <==
{
//=========Macro generated from canvas: c21/ph_pt
//=========  (Fri Apr 21 20:28:30 2017) by ROOT version5.34/30
   TCanvas *c21 = new TCanvas("c21", "ph_pt",164,187,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c21->Range(0,0,1,1);
   c21->SetFillColor(0);
   c21->SetBorderMode(0);
   c21->SetBorderSize(2);
   c21->SetTickx(1);
   c21->SetTicky(1);
   c21->SetLeftMargin(0.16);
   c21->SetRightMargin(0.05);
   c21->SetTopMargin(0.05);
   c21->SetBottomMargin(0.16);
   c21->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0.28,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(58.86076,-4.111157,628.481,0.9521346);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetLogy();
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis1);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0.0005);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E");
   Double_t xAxis2[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("same");
   Double_t xAxis3[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD","ph_et_MCWg_DP_jetf_QCD",4, xAxis3);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(1,0.02189454);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(2,0.008480343);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(4,0.0005265868);
   hist_ph_et_MCWg_DP_jetf_QCD->SetEntries(65);
   hist_ph_et_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis4[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_egamma = new TH1F("hist_ph_et_MCWg_DP_jetf_egamma","ph_et_MCWg_DP_jetf_egamma",4, xAxis4);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(1,0.02054278);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(2,0.006250205);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf_egamma->SetEntries(50);
   hist_ph_et_MCWg_DP_jetf_egamma->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis5[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf = new TH1F("hist_ph_et_MCWg_DP_jetf","ph_et_MCWg_DP_jetf",4, xAxis5);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(1,0.01906278);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf->SetEntries(44);
   hist_ph_et_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->Draw("same");
   Double_t xAxis6[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP = new TH1F("hist_ph_et_MCWg_DP","ph_et_MCWg_DP",4, xAxis6);
   hist_ph_et_MCWg_DP->SetBinContent(1,0.01350406);
   hist_ph_et_MCWg_DP->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP->SetEntries(41);
   hist_ph_et_MCWg_DP->SetStats(0);
   hist_ph_et_MCWg_DP->SetFillColor(209);
   hist_ph_et_MCWg_DP->SetLineColor(209);
   hist_ph_et_MCWg_DP->SetLineWidth(2);
   hist_ph_et_MCWg_DP->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->Draw("same");
   Double_t xAxis7[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs_tau = new TH1F("hist_ph_et_MCWg_Wgvbs_tau","ph_et_MCWg_Wgvbs_tau",4, xAxis7);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs_tau->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_ph_et_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis8[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs = new TH1F("hist_ph_et_MCWg_Wgvbs","ph_et_MCWg_Wgvbs",4, xAxis8);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs->SetStats(0);
   hist_ph_et_MCWg_Wgvbs->SetFillColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->Draw("same");
   Double_t xAxis9[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC","ph_et_MCWg_DP_jetf_QCD_SigaQGC",4, xAxis9);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(1,0.02812954);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(2,0.01309649);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(3,0.006590796);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(4,0.003105549);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(5,0.001365533);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetEntries(1206);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineStyle(2);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineWidth(3);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->Draw("same");
   Double_t xAxis10[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis10);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0.0005);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3004);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.23,0.68,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.25,0.52,0.58,0.64,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC","f_{M0}/#Lambda^{4}=117 TeV^{-4},","L");

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
      tex = new TLatex(0.44,0.52,"#Lambda_{FF}=#infty");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3927477,0.86,"Internal");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis11[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data__1 = new TH1F("hist_ph_et_data__1","ph_et_data",4, xAxis11);
   hist_ph_et_data__1->SetBinContent(1,0.06);
   hist_ph_et_data__1->SetBinContent(3,0.01111111);
   hist_ph_et_data__1->SetBinError(1,0.03464625);
   hist_ph_et_data__1->SetBinError(3,0.0111074);
   hist_ph_et_data__1->SetEntries(8);
   hist_ph_et_data__1->SetDirectory(0);
   hist_ph_et_data__1->SetStats(0);
   hist_ph_et_data__1->SetLineWidth(2);
   hist_ph_et_data__1->SetMarkerStyle(20);
   hist_ph_et_data__1->SetMarkerSize(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data__1->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data__1->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data__1->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c21->cd();
  
// ------------>Primitives in pad: pad_ph_et_2
   pad_ph_et_2 = new TPad("pad_ph_et_2", "This is pad_ph_et_2",0.02,0,0.99,0.38);
   pad_ph_et_2->Draw();
   pad_ph_et_2->cd();
   pad_ph_et_2->Range(58.86076,-2.161539,628.481,4.3);
   pad_ph_et_2->SetFillColor(0);
   pad_ph_et_2->SetBorderMode(0);
   pad_ph_et_2->SetBorderSize(2);
   pad_ph_et_2->SetTickx(1);
   pad_ph_et_2->SetTicky(1);
   pad_ph_et_2->SetLeftMargin(0.16);
   pad_ph_et_2->SetRightMargin(0.05);
   pad_ph_et_2->SetTopMargin(0);
   pad_ph_et_2->SetBottomMargin(0.35);
   pad_ph_et_2->SetFrameBorderMode(0);
   pad_ph_et_2->SetFrameBorderMode(0);
   Double_t xAxis12[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis12);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("E0");
   Double_t xAxis13[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *unc_ph_et_valid = new TH1F("unc_ph_et_valid","ph et Data-MC unc",4, xAxis13);
   unc_ph_et_valid->SetBinContent(1,1);
   unc_ph_et_valid->SetBinContent(2,1);
   unc_ph_et_valid->SetBinContent(3,1);
   unc_ph_et_valid->SetBinContent(4,1);
   unc_ph_et_valid->SetBinError(1,0.1997753);
   unc_ph_et_valid->SetBinError(2,0.1873573);
   unc_ph_et_valid->SetBinError(3,0.09566156);
   unc_ph_et_valid->SetBinError(4,0.1440852);
   unc_ph_et_valid->SetEntries(4);
   unc_ph_et_valid->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetFillColor(ci);
   unc_ph_et_valid->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetLineColor(ci);
   unc_ph_et_valid->SetLineWidth(2);
   unc_ph_et_valid->SetMarkerStyle(20);
   unc_ph_et_valid->SetMarkerSize(0);
   unc_ph_et_valid->GetXaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetXaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetXaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetYaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleFont(42);
   unc_ph_et_valid->Draw("sameE2");
   Double_t xAxis14[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid__2 = new TH1F("hist_ph_et_valid__2","ph_et_valid",4, xAxis14);
   hist_ph_et_valid__2->SetBinContent(1,2.100174);
   hist_ph_et_valid__2->SetBinContent(3,3.50742);
   hist_ph_et_valid__2->SetBinError(1,1.212536);
   hist_ph_et_valid__2->SetBinError(3,3.50742);
   hist_ph_et_valid__2->SetEntries(5);
   hist_ph_et_valid__2->SetDirectory(0);
   hist_ph_et_valid__2->SetStats(0);
   hist_ph_et_valid__2->SetLineWidth(2);
   hist_ph_et_valid__2->SetMarkerStyle(20);
   hist_ph_et_valid__2->SetMarkerSize(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid__2->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid__2->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid__2->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid__2->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid__2->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->Draw("sameaxis");
   Double_t xAxis15[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis15);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("sameE0");
   TLine *line = new TLine(150,1,600,1);

   ci = TColor::GetColor("#0033ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   pad_ph_et_2->Modified();
   c21->cd();
   c21->Modified();
   c21->cd();
   c21->SetSelected(c21);
}


==> figures/Lambda_FM0.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:02:20 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",190,213,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.5523649,-6772.152,1.429134,5886.076);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,-1836);
   gre->SetPointError(0,0.664,858.2);
   gre->SetPoint(1,1.388,-537.1);
   gre->SetPointError(1,1.388,251.2);
   gre->SetPoint(2,1.852,-379.1);
   gre->SetPointError(2,1.852,177.12);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,4.0744);
   Graph_Graph1->SetMinimum(-5000);
   Graph_Graph1->SetMaximum(5000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(18,34);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M0}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,1836);
   gre->SetPointError(0,0.664,858.2);
   gre->SetPoint(1,1.388,537.1);
   gre->SetPointError(1,1.388,251.2);
   gre->SetPoint(2,1.852,379.1);
   gre->SetPointError(2,1.852,177.12);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,4.0744);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(2943.422);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(18,34);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,-1836);
   gre->SetPointError(0,0.664,429.1);
   gre->SetPoint(1,1.388,-537.1);
   gre->SetPointError(1,1.388,125.6);
   gre->SetPoint(2,1.852,-379.1);
   gre->SetPointError(2,1.852,88.56);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,4.0744);
   Graph_Graph3->SetMinimum(-2462.556);
   Graph_Graph3->SetMaximum(-93.084);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(18,34);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,1836);
   gre->SetPointError(0,0.664,429.1);
   gre->SetPoint(1,1.388,537.1);
   gre->SetPointError(1,1.388,125.6);
   gre->SetPoint(2,1.852,379.1);
   gre->SetPointError(2,1.852,88.56);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,4.0744);
   Graph_Graph4->SetMinimum(93.084);
   Graph_Graph4->SetMaximum(2462.556);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(18,34);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,-1836);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.388,-537.1);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.852,-379.1);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.5452,1.9708);
   Graph_Graph5->SetMinimum(-1981.69);
   Graph_Graph5->SetMaximum(-233.41);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(11,57);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.664,1836);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.388,537.1);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.852,379.1);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.5452,1.9708);
   Graph_Graph6->SetMinimum(233.41);
   Graph_Graph6->SetMaximum(1981.69);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(11,57);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.664,-2010);
   graph->SetPoint(1,1.388,-589.1);
   graph->SetPoint(2,1.852,-415.9);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.5452,1.9708);
   Graph_Graph1->SetMinimum(-2169.41);
   Graph_Graph1->SetMaximum(-256.49);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(11,57);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.664,2010);
   graph->SetPoint(1,1.388,589.1);
   graph->SetPoint(2,1.852,415.9);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.5452,1.9708);
   Graph_Graph2->SetMinimum(256.49);
   Graph_Graph2->SetMaximum(2169.41);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(11,57);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.65,-6000);
   graph->SetPoint(1,1.022,-1000);
   graph->SetPoint(2,1.165,-600);
   graph->SetPoint(3,1.852,-100);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.5298,1.9722);
   Graph_Graph3->SetMinimum(-6590);
   Graph_Graph3->SetMaximum(490);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(12,57);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.65,6000);
   graph->SetPoint(1,1.022,1000);
   graph->SetPoint(2,1.165,600);
   graph->SetPoint(3,1.852,100);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.5298,1.9722);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(6590);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(12,57);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,4.0744);
   Graph->SetMinimum(-5000);
   Graph->SetMaximum(5000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(18,34);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M0}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.5);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.61,0.66,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Lambda_FM1.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:03:10 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",138,161,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.7460465,-12867.09,1.348819,11183.54);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,-2752);
   gre->SetPointError(0,0.833,1287.2);
   gre->SetPoint(1,1.458,-1140);
   gre->SetPointError(1,1.458,534);
   gre->SetPoint(2,1.665,-986);
   gre->SetPointError(2,1.665,461.2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,3.663);
   Graph_Graph1->SetMinimum(-9500);
   Graph_Graph1->SetMaximum(9500);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(24,36);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M1}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,2752);
   gre->SetPointError(0,0.833,1287.2);
   gre->SetPoint(1,1.458,1140);
   gre->SetPointError(1,1.458,534);
   gre->SetPoint(2,1.665,986);
   gre->SetPointError(2,1.665,461.2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,3.663);
   Graph_Graph2->SetMinimum(173.36);
   Graph_Graph2->SetMaximum(4390.64);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(24,36);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,-2752);
   gre->SetPointError(0,0.833,643.6);
   gre->SetPoint(1,1.458,-1140);
   gre->SetPointError(1,1.458,267);
   gre->SetPoint(2,1.665,-986);
   gre->SetPointError(2,1.665,230.6);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,3.663);
   Graph_Graph3->SetMinimum(-3659.62);
   Graph_Graph3->SetMaximum(-491.38);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(24,36);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,2752);
   gre->SetPointError(0,0.833,643.6);
   gre->SetPoint(1,1.458,1140);
   gre->SetPointError(1,1.458,267);
   gre->SetPoint(2,1.665,986);
   gre->SetPointError(2,1.665,230.6);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,3.663);
   Graph_Graph4->SetMinimum(491.38);
   Graph_Graph4->SetMaximum(3659.62);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(24,36);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,-2752);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.458,-1140);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.665,-986);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.7498,1.7482);
   Graph_Graph5->SetMinimum(-2928.6);
   Graph_Graph5->SetMaximum(-809.4);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(11,56);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.833,2752);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.458,1140);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.665,986);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.7498,1.7482);
   Graph_Graph6->SetMinimum(809.4);
   Graph_Graph6->SetMaximum(2928.6);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(11,56);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,-3020);
   graph->SetPoint(1,1.458,-1254);
   graph->SetPoint(2,1.665,-1080);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.7498,1.7482);
   Graph_Graph1->SetMinimum(-3214);
   Graph_Graph1->SetMaximum(-886);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(11,56);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,3020);
   graph->SetPoint(1,1.458,1254);
   graph->SetPoint(2,1.665,1080);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.7498,1.7482);
   Graph_Graph2->SetMinimum(886);
   Graph_Graph2->SetMaximum(3214);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(11,56);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,-9000);
   graph->SetPoint(1,0.922,-6000);
   graph->SetPoint(2,1.458,-1000);
   graph->SetPoint(3,1.665,-600);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.7498,1.7482);
   Graph_Graph3->SetMinimum(-9840);
   Graph_Graph3->SetMaximum(240);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(11,56);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.833,9000);
   graph->SetPoint(1,0.922,6000);
   graph->SetPoint(2,1.458,1000);
   graph->SetPoint(3,1.665,600);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.7498,1.7482);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(9840);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(11,56);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,3.663);
   Graph->SetMinimum(-9500);
   Graph->SetMaximum(9500);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(24,36);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M1}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.5);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Lambda_FM2.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:04:08 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",112,135,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.3993045,-81265.82,0.8546766,70632.91);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,-25260);
   gre->SetPointError(0,0.454,11810);
   gre->SetPoint(1,0.72,-9332);
   gre->SetPointError(1,0.72,4364);
   gre->SetPoint(2,1.022,-4977);
   gre->SetPointError(2,1.022,2326);
   
   TH1F *Graph_Graph_Graph17 = new TH1F("Graph_Graph_Graph17","",100,0,2.2484);
   Graph_Graph_Graph17->SetMinimum(-60000);
   Graph_Graph_Graph17->SetMaximum(60000);
   Graph_Graph_Graph17->SetDirectory(0);
   Graph_Graph_Graph17->SetStats(0);
   Graph_Graph_Graph17->SetLineWidth(2);
   Graph_Graph_Graph17->SetMarkerStyle(20);
   Graph_Graph_Graph17->SetMarkerSize(1.2);
   Graph_Graph_Graph17->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph_Graph17->GetXaxis()->SetRange(22,37);
   Graph_Graph_Graph17->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph17->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph17->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph_Graph17->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph17->GetYaxis()->SetTitle("f_{M2}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph17->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph17->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph_Graph17->GetYaxis()->SetTitleOffset(1.7);
   Graph_Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph17->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph17->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph17);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,25260);
   gre->SetPointError(0,0.454,11810);
   gre->SetPoint(1,0.72,9332);
   gre->SetPointError(1,0.72,4364);
   gre->SetPoint(2,1.022,4977);
   gre->SetPointError(2,1.022,2326);
   
   TH1F *Graph_Graph_Graph28 = new TH1F("Graph_Graph_Graph28","Graph",100,0,2.2484);
   Graph_Graph_Graph28->SetMinimum(0);
   Graph_Graph_Graph28->SetMaximum(40511.9);
   Graph_Graph_Graph28->SetDirectory(0);
   Graph_Graph_Graph28->SetStats(0);
   Graph_Graph_Graph28->SetLineWidth(2);
   Graph_Graph_Graph28->SetMarkerStyle(20);
   Graph_Graph_Graph28->SetMarkerSize(1.2);
   Graph_Graph_Graph28->GetXaxis()->SetRange(22,37);
   Graph_Graph_Graph28->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph28->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph28->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph28->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph28->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph28->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph28->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph28->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph28->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph28->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph28->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph28->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph28->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph28->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph28);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,-25260);
   gre->SetPointError(0,0.454,5905);
   gre->SetPoint(1,0.72,-9332);
   gre->SetPointError(1,0.72,2182);
   gre->SetPoint(2,1.022,-4977);
   gre->SetPointError(2,1.022,1163);
   
   TH1F *Graph_Graph_Graph39 = new TH1F("Graph_Graph_Graph39","Graph",100,0,2.2484);
   Graph_Graph_Graph39->SetMinimum(-33900.1);
   Graph_Graph_Graph39->SetMaximum(-1078.9);
   Graph_Graph_Graph39->SetDirectory(0);
   Graph_Graph_Graph39->SetStats(0);
   Graph_Graph_Graph39->SetLineWidth(2);
   Graph_Graph_Graph39->SetMarkerStyle(20);
   Graph_Graph_Graph39->SetMarkerSize(1.2);
   Graph_Graph_Graph39->GetXaxis()->SetRange(22,37);
   Graph_Graph_Graph39->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph39->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph39->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph39->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph39->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph39->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph39->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph39->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph39->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph39->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph39->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph39->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph39->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph39->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph39);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,25260);
   gre->SetPointError(0,0.454,5905);
   gre->SetPoint(1,0.72,9332);
   gre->SetPointError(1,0.72,2182);
   gre->SetPoint(2,1.022,4977);
   gre->SetPointError(2,1.022,1163);
   
   TH1F *Graph_Graph_Graph410 = new TH1F("Graph_Graph_Graph410","Graph",100,0,2.2484);
   Graph_Graph_Graph410->SetMinimum(1078.9);
   Graph_Graph_Graph410->SetMaximum(33900.1);
   Graph_Graph_Graph410->SetDirectory(0);
   Graph_Graph_Graph410->SetStats(0);
   Graph_Graph_Graph410->SetLineWidth(2);
   Graph_Graph_Graph410->SetMarkerStyle(20);
   Graph_Graph_Graph410->SetMarkerSize(1.2);
   Graph_Graph_Graph410->GetXaxis()->SetRange(22,37);
   Graph_Graph_Graph410->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph410->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph410->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph410->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph410->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph410->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph410->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph410->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph410->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph410->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph410->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph410->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph410->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph410->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph410);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,-25260);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.72,-9332);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.022,-4977);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph_Graph511 = new TH1F("Graph_Graph_Graph511","Graph",100,0.3972,1.0788);
   Graph_Graph_Graph511->SetMinimum(-27288.3);
   Graph_Graph_Graph511->SetMaximum(-2948.7);
   Graph_Graph_Graph511->SetDirectory(0);
   Graph_Graph_Graph511->SetStats(0);
   Graph_Graph_Graph511->SetLineWidth(2);
   Graph_Graph_Graph511->SetMarkerStyle(20);
   Graph_Graph_Graph511->SetMarkerSize(1.2);
   Graph_Graph_Graph511->GetXaxis()->SetRange(14,64);
   Graph_Graph_Graph511->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph511->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph511->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph511->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph511->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph511->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph511->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph511->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph511->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph511->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph511->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph511->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph511->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph511->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph511);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.454,25260);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.72,9332);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.022,4977);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph_Graph612 = new TH1F("Graph_Graph_Graph612","Graph",100,0.3972,1.0788);
   Graph_Graph_Graph612->SetMinimum(2948.7);
   Graph_Graph_Graph612->SetMaximum(27288.3);
   Graph_Graph_Graph612->SetDirectory(0);
   Graph_Graph_Graph612->SetStats(0);
   Graph_Graph_Graph612->SetLineWidth(2);
   Graph_Graph_Graph612->SetMarkerStyle(20);
   Graph_Graph_Graph612->SetMarkerSize(1.2);
   Graph_Graph_Graph612->GetXaxis()->SetRange(14,64);
   Graph_Graph_Graph612->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph612->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph612->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph612->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph612->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph612->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph612->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph612->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph612->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph612->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph612->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph612->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph612->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph612->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph612);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,-27720);
   graph->SetPoint(1,0.72,-10240);
   graph->SetPoint(2,1.022,-5462);
   
   TH1F *Graph_Graph_Graph15 = new TH1F("Graph_Graph_Graph15","Graph",100,0.3972,1.0788);
   Graph_Graph_Graph15->SetMinimum(-29945.8);
   Graph_Graph_Graph15->SetMaximum(-3236.2);
   Graph_Graph_Graph15->SetDirectory(0);
   Graph_Graph_Graph15->SetStats(0);
   Graph_Graph_Graph15->SetLineWidth(2);
   Graph_Graph_Graph15->SetMarkerStyle(20);
   Graph_Graph_Graph15->SetMarkerSize(1.2);
   Graph_Graph_Graph15->GetXaxis()->SetRange(14,64);
   Graph_Graph_Graph15->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph15->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph15->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph15->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph15->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph15->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph15->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph15->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph15->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph15->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph15->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph15->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph15);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,27720);
   graph->SetPoint(1,0.72,10240);
   graph->SetPoint(2,1.022,5462);
   
   TH1F *Graph_Graph_Graph26 = new TH1F("Graph_Graph_Graph26","Graph",100,0.3972,1.0788);
   Graph_Graph_Graph26->SetMinimum(3236.2);
   Graph_Graph_Graph26->SetMaximum(29945.8);
   Graph_Graph_Graph26->SetDirectory(0);
   Graph_Graph_Graph26->SetStats(0);
   Graph_Graph_Graph26->SetLineWidth(2);
   Graph_Graph_Graph26->SetMarkerStyle(20);
   Graph_Graph_Graph26->SetMarkerSize(1.2);
   Graph_Graph_Graph26->GetXaxis()->SetRange(14,64);
   Graph_Graph_Graph26->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph26->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph26->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph26->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph26->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph26->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph26->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph26->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph26->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph26->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph26->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph26->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph26->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph26->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph26);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,-50000);
   graph->SetPoint(1,0.72,-8000);
   graph->SetPoint(2,1.02,-2000);
   
   TH1F *Graph_Graph_Graph37 = new TH1F("Graph_Graph_Graph37","Graph",100,0.3974,1.0766);
   Graph_Graph_Graph37->SetMinimum(-54800);
   Graph_Graph_Graph37->SetMaximum(2800);
   Graph_Graph_Graph37->SetDirectory(0);
   Graph_Graph_Graph37->SetStats(0);
   Graph_Graph_Graph37->SetLineWidth(2);
   Graph_Graph_Graph37->SetMarkerStyle(20);
   Graph_Graph_Graph37->SetMarkerSize(1.2);
   Graph_Graph_Graph37->GetXaxis()->SetRange(14,64);
   Graph_Graph_Graph37->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph37->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph37->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph37->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph37->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph37->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph37->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph37->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph37->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph37->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph37->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph37->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph37->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph37->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph37);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.454,50000);
   graph->SetPoint(1,0.72,8000);
   graph->SetPoint(2,1.02,2000);
   
   TH1F *Graph_Graph_Graph48 = new TH1F("Graph_Graph_Graph48","Graph",100,0.3974,1.0766);
   Graph_Graph_Graph48->SetMinimum(0);
   Graph_Graph_Graph48->SetMaximum(54800);
   Graph_Graph_Graph48->SetDirectory(0);
   Graph_Graph_Graph48->SetStats(0);
   Graph_Graph_Graph48->SetLineWidth(2);
   Graph_Graph_Graph48->SetMarkerStyle(20);
   Graph_Graph_Graph48->SetMarkerSize(1.2);
   Graph_Graph_Graph48->GetXaxis()->SetRange(14,64);
   Graph_Graph_Graph48->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph48->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph48->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph48->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph48->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph48->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph48->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph48->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph48->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph_Graph48->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph48->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph48->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph48->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph48->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph48);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,2.2484);
   Graph->SetMinimum(-60000);
   Graph->SetMaximum(60000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(22,37);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M2}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.7);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Lambda_FM3.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:05:07 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",86,109,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.7366352,-66367.09,1.17424,57683.54);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,-14270);
   gre->SetPointError(0,0.811,6716);
   gre->SetPoint(1,1.153,-8064);
   gre->SetPointError(1,1.153,3770);
   gre->SetPoint(2,1.746,-4530);
   gre->SetPointError(2,1.746,2120);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,3.8412);
   Graph_Graph1->SetMinimum(-49000);
   Graph_Graph1->SetMaximum(49000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(22,30);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{M3}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.7);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,14270);
   gre->SetPointError(0,0.811,6716);
   gre->SetPoint(1,1.153,8064);
   gre->SetPointError(1,1.153,3770);
   gre->SetPoint(2,1.746,4530);
   gre->SetPointError(2,1.746,2120);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,3.8412);
   Graph_Graph2->SetMinimum(552.4);
   Graph_Graph2->SetMaximum(22843.6);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(22,30);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,-14270);
   gre->SetPointError(0,0.811,3358);
   gre->SetPoint(1,1.153,-8064);
   gre->SetPointError(1,1.153,1885);
   gre->SetPoint(2,1.746,-4530);
   gre->SetPointError(2,1.746,1060);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,3.8412);
   Graph_Graph3->SetMinimum(-19043.8);
   Graph_Graph3->SetMaximum(-2054.2);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(22,30);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,14270);
   gre->SetPointError(0,0.811,3358);
   gre->SetPoint(1,1.153,8064);
   gre->SetPointError(1,1.153,1885);
   gre->SetPoint(2,1.746,4530);
   gre->SetPointError(2,1.746,1060);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,3.8412);
   Graph_Graph4->SetMinimum(2054.2);
   Graph_Graph4->SetMaximum(19043.8);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(22,30);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,-14270);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.153,-8064);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.746,-4530);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.7175,1.8395);
   Graph_Graph5->SetMinimum(-15244);
   Graph_Graph5->SetMaximum(-3556);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(9,37);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.811,14270);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.153,8064);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.746,4530);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.7175,1.8395);
   Graph_Graph6->SetMinimum(3556);
   Graph_Graph6->SetMaximum(15244);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(9,37);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,-15760);
   graph->SetPoint(1,1.153,-8708);
   graph->SetPoint(2,1.746,-4978);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.7175,1.8395);
   Graph_Graph1->SetMinimum(-16838.2);
   Graph_Graph1->SetMaximum(-3899.8);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(9,37);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,15760);
   graph->SetPoint(1,1.153,8708);
   graph->SetPoint(2,1.746,4978);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.7175,1.8395);
   Graph_Graph2->SetMinimum(3899.8);
   Graph_Graph2->SetMaximum(16838.2);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(9,37);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,-20000);
   graph->SetPoint(1,0.922,-9000);
   graph->SetPoint(2,1.153,-5000);
   graph->SetPoint(3,1.746,-1000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.7175,1.8395);
   Graph_Graph3->SetMinimum(-21900);
   Graph_Graph3->SetMaximum(900);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(9,37);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.811,20000);
   graph->SetPoint(1,0.922,9000);
   graph->SetPoint(2,1.153,5000);
   graph->SetPoint(3,1.746,1000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.7175,1.8395);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(21900);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(9,37);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,3.8412);
   Graph->SetMinimum(-49000);
   Graph->SetMaximum(49000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(22,30);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{M3}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.7);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.61,0.66,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Lambda_FT0.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:06:25 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",86,109,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1.099415,-609.4937,1.96382,529.7468);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,-128.4);
   gre->SetPointError(0,1.219,59.2);
   gre->SetPoint(1,1.618,-80.06);
   gre->SetPointError(1,1.618,36.98);
   gre->SetPoint(2,1.94,-62.14);
   gre->SetPointError(2,1.94,28.72);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,4.268);
   Graph_Graph1->SetMinimum(-450);
   Graph_Graph1->SetMaximum(450);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(30,45);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{T0}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,128.4);
   gre->SetPointError(0,1.219,59.2);
   gre->SetPoint(1,1.618,80.06);
   gre->SetPointError(1,1.618,36.98);
   gre->SetPoint(2,1.94,62.14);
   gre->SetPointError(2,1.94,28.72);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,4.268);
   Graph_Graph2->SetMinimum(18.002);
   Graph_Graph2->SetMaximum(203.018);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(30,45);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,-128.4);
   gre->SetPointError(0,1.219,29.6);
   gre->SetPoint(1,1.618,-80.06);
   gre->SetPointError(1,1.618,18.49);
   gre->SetPoint(2,1.94,-62.14);
   gre->SetPointError(2,1.94,14.36);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,4.268);
   Graph_Graph3->SetMinimum(-169.022);
   Graph_Graph3->SetMaximum(-36.758);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(30,45);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,128.4);
   gre->SetPointError(0,1.219,29.6);
   gre->SetPoint(1,1.618,80.06);
   gre->SetPointError(1,1.618,18.49);
   gre->SetPoint(2,1.94,62.14);
   gre->SetPointError(2,1.94,14.36);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,4.268);
   Graph_Graph4->SetMinimum(36.758);
   Graph_Graph4->SetMaximum(169.022);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(30,45);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,-128.4);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.618,-80.06);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.94,-62.14);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,1.1469,2.0121);
   Graph_Graph5->SetMinimum(-135.026);
   Graph_Graph5->SetMaximum(-55.514);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(11,88);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.219,128.4);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.618,80.06);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.94,62.14);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,1.1469,2.0121);
   Graph_Graph6->SetMinimum(55.514);
   Graph_Graph6->SetMaximum(135.026);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(11,88);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.219,-140.4);
   graph->SetPoint(1,1.618,-84.45);
   graph->SetPoint(2,1.94,-64.31);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.1469,2.0121);
   Graph_Graph1->SetMinimum(-148.009);
   Graph_Graph1->SetMaximum(-56.701);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(11,88);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.219,140.4);
   graph->SetPoint(1,1.618,84.45);
   graph->SetPoint(2,1.94,64.31);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,1.1469,2.0121);
   Graph_Graph2->SetMinimum(56.701);
   Graph_Graph2->SetMaximum(148.009);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(11,88);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(9);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.168,-800000);
   graph->SetPoint(1,0.298,-80000);
   graph->SetPoint(2,0.531,-8000);
   graph->SetPoint(3,0.68,-3000);
   graph->SetPoint(4,0.921,-900);
   graph->SetPoint(5,1.069,-500);
   graph->SetPoint(6,1.219,-300);
   graph->SetPoint(7,1.618,-100);
   graph->SetPoint(8,1.94,-50);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.1172);
   Graph_Graph3->SetMinimum(-879995);
   Graph_Graph3->SetMaximum(79945);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(59,90);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(9);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.168,800000);
   graph->SetPoint(1,0.298,80000);
   graph->SetPoint(2,0.531,8000);
   graph->SetPoint(3,0.68,3000);
   graph->SetPoint(4,0.921,900);
   graph->SetPoint(5,1.069,500);
   graph->SetPoint(6,1.219,300);
   graph->SetPoint(7,1.618,100);
   graph->SetPoint(8,1.94,50);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.1172);
   Graph_Graph4->SetMinimum(0);
   Graph_Graph4->SetMaximum(879995);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(59,90);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,4.268);
   Graph->SetMinimum(-450);
   Graph->SetMaximum(450);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(30,45);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{T0}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.3);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Lambda_FT8.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:07:16 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",60,83,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.5555604,-223481,0.8069452,194240.5);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(4);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,-50580);
   gre->SetPointError(0,0.578,23360);
   gre->SetPoint(1,0.651,-40390);
   gre->SetPointError(1,0.651,18616);
   gre->SetPoint(2,0.82,-23440);
   gre->SetPointError(2,0.82,10802);
   gre->SetPoint(3,1.003,-15770);
   gre->SetPointError(3,1.003,7268);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,2.2066);
   Graph_Graph1->SetMinimum(-165000);
   Graph_Graph1->SetMaximum(165000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(28,36);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{T8}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,50580);
   gre->SetPointError(0,0.578,23360);
   gre->SetPoint(1,0.651,40390);
   gre->SetPointError(1,0.651,18616);
   gre->SetPoint(2,0.82,23440);
   gre->SetPointError(2,0.82,10802);
   gre->SetPoint(3,1.003,15770);
   gre->SetPointError(3,1.003,7268);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,2.2066);
   Graph_Graph2->SetMinimum(1958.2);
   Graph_Graph2->SetMaximum(80483.8);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(28,36);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,-50580);
   gre->SetPointError(0,0.578,11680);
   gre->SetPoint(1,0.651,-40390);
   gre->SetPointError(1,0.651,9308);
   gre->SetPoint(2,0.82,-23440);
   gre->SetPointError(2,0.82,5401);
   gre->SetPoint(3,1.003,-15770);
   gre->SetPointError(3,1.003,3634);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.2066);
   Graph_Graph3->SetMinimum(-67272.4);
   Graph_Graph3->SetMaximum(-7123.6);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(28,36);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,50580);
   gre->SetPointError(0,0.578,11680);
   gre->SetPoint(1,0.651,40390);
   gre->SetPointError(1,0.651,9308);
   gre->SetPoint(2,0.82,23440);
   gre->SetPointError(2,0.82,5401);
   gre->SetPoint(3,1.003,15770);
   gre->SetPointError(3,1.003,3634);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.2066);
   Graph_Graph4->SetMinimum(7123.6);
   Graph_Graph4->SetMaximum(67272.4);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(28,36);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,-50580);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.651,-40390);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.82,-23440);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.003,-15770);
   gre->SetPointError(3,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.5355,1.0455);
   Graph_Graph5->SetMinimum(-54061);
   Graph_Graph5->SetMaximum(-12289);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(13,48);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(4);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.578,50580);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.651,40390);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.82,23440);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.003,15770);
   gre->SetPointError(3,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.5355,1.0455);
   Graph_Graph6->SetMinimum(12289);
   Graph_Graph6->SetMaximum(54061);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(13,48);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(4);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,-57810);
   graph->SetPoint(1,0.651,-47860);
   graph->SetPoint(2,0.82,-24190);
   graph->SetPoint(3,1.003,-15840);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.5355,1.0455);
   Graph_Graph1->SetMinimum(-62007);
   Graph_Graph1->SetMaximum(-11643);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(13,48);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,57810);
   graph->SetPoint(1,0.651,47860);
   graph->SetPoint(2,0.82,24190);
   graph->SetPoint(3,1.003,15840);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.5355,1.0455);
   Graph_Graph2->SetMinimum(11643);
   Graph_Graph2->SetMaximum(62007);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(13,48);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,-80000);
   graph->SetPoint(1,0.651,-50000);
   graph->SetPoint(2,0.82,-20000);
   graph->SetPoint(3,1.003,-9000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.5355,1.0455);
   Graph_Graph3->SetMinimum(-87100);
   Graph_Graph3->SetMaximum(-1900);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(13,48);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(4);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.578,80000);
   graph->SetPoint(1,0.651,50000);
   graph->SetPoint(2,0.82,20000);
   graph->SetPoint(3,1.003,9000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.5355,1.0455);
   Graph_Graph4->SetMinimum(1900);
   Graph_Graph4->SetMaximum(87100);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(13,48);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,2.2066);
   Graph->SetMinimum(-165000);
   Graph->SetMaximum(165000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(28,36);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{T8}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.3);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/Lambda_FT9.C <==
{
//=========Macro generated from canvas: c1/Lambda_plot
//=========  (Tue Apr 25 23:08:00 2017) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "Lambda_plot",34,57,950,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.6533613,-270886.1,1.132516,235443);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.14);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(3);
   gre->SetName("Graph0");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,-70130);
   gre->SetPointError(0,0.686,32320);
   gre->SetPoint(1,0.841,-45710);
   gre->SetPointError(1,0.841,21100);
   gre->SetPoint(2,1.229,-22920);
   gre->SetPointError(2,1.229,10570);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,2.7038);
   Graph_Graph1->SetMinimum(-200000);
   Graph_Graph1->SetMaximum(200000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph_Graph1->GetXaxis()->SetRange(28,41);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.054);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("f_{T9}/#Lambda^{4} [TeV^{-4}]");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.049);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("a3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ffff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,70130);
   gre->SetPointError(0,0.686,32320);
   gre->SetPoint(1,0.841,45710);
   gre->SetPointError(1,0.841,21100);
   gre->SetPoint(2,1.229,22920);
   gre->SetPointError(2,1.229,10570);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,2.7038);
   Graph_Graph2->SetMinimum(3340);
   Graph_Graph2->SetMaximum(111460);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(28,41);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,-70130);
   gre->SetPointError(0,0.686,16160);
   gre->SetPoint(1,0.841,-45710);
   gre->SetPointError(1,0.841,10550);
   gre->SetPoint(2,1.229,-22920);
   gre->SetPointError(2,1.229,5285);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,2.7038);
   Graph_Graph3->SetMinimum(-93155.5);
   Graph_Graph3->SetMaximum(-10769.5);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(28,41);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   gre->SetFillColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,70130);
   gre->SetPointError(0,0.686,16160);
   gre->SetPoint(1,0.841,45710);
   gre->SetPointError(1,0.841,10550);
   gre->SetPoint(2,1.229,22920);
   gre->SetPointError(2,1.229,5285);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,2.7038);
   Graph_Graph4->SetMinimum(10769.5);
   Graph_Graph4->SetMaximum(93155.5);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(28,41);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,-70130);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.841,-45710);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.229,-22920);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.6317,1.2833);
   Graph_Graph5->SetMinimum(-74851);
   Graph_Graph5->SetMaximum(-18199);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetRange(19,71);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("c");
   
   gre = new TGraphErrors(3);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,0.686,70130);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.841,45710);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.229,22920);
   gre->SetPointError(2,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.6317,1.2833);
   Graph_Graph6->SetMinimum(18199);
   Graph_Graph6->SetMaximum(74851);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetRange(19,71);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("c");
   
   TGraph *graph = new TGraph(3);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,-75720);
   graph->SetPoint(1,0.841,-52830);
   graph->SetPoint(2,1.229,-24610);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.6317,1.2833);
   Graph_Graph1->SetMinimum(-80831);
   Graph_Graph1->SetMaximum(-19499);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetRange(19,71);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,75720);
   graph->SetPoint(1,0.841,52830);
   graph->SetPoint(2,1.229,24610);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.6317,1.2833);
   Graph_Graph2->SetMinimum(19499);
   Graph_Graph2->SetMaximum(80831);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetRange(19,71);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,-90000);
   graph->SetPoint(1,0.841,-40000);
   graph->SetPoint(2,1.229,-9000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.6317,1.2833);
   Graph_Graph3->SetMinimum(-98100);
   Graph_Graph3->SetMaximum(-900);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetRange(19,71);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(3);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.686,90000);
   graph->SetPoint(1,0.841,40000);
   graph->SetPoint(2,1.229,9000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0.6317,1.2833);
   Graph_Graph4->SetMinimum(900);
   Graph_Graph4->SetMaximum(98100);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetRange(19,71);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   
   TH1F *Graph = new TH1F("Graph","",100,0,2.7038);
   Graph->SetMinimum(-200000);
   Graph->SetMaximum(200000);
   Graph->SetDirectory(0);
   Graph->SetStats(0);
   Graph->SetLineWidth(2);
   Graph->SetMarkerStyle(20);
   Graph->SetMarkerSize(1.2);
   Graph->GetXaxis()->SetTitle("#Lambda_{FF} [TeV]");
   Graph->GetXaxis()->SetRange(28,41);
   Graph->GetXaxis()->SetLabelFont(42);
   Graph->GetXaxis()->SetLabelSize(0.05);
   Graph->GetXaxis()->SetTitleSize(0.054);
   Graph->GetXaxis()->SetTitleOffset(1.2);
   Graph->GetXaxis()->SetTitleFont(42);
   Graph->GetYaxis()->SetTitle("f_{T9}/#Lambda^{4} [TeV^{-4}]");
   Graph->GetYaxis()->SetLabelFont(42);
   Graph->GetYaxis()->SetLabelSize(0.05);
   Graph->GetYaxis()->SetTitleSize(0.049);
   Graph->GetYaxis()->SetTitleOffset(1.3);
   Graph->GetYaxis()->SetTitleFont(42);
   Graph->GetZaxis()->SetLabelFont(42);
   Graph->GetZaxis()->SetLabelSize(0.05);
   Graph->GetZaxis()->SetTitleSize(0.05);
   Graph->GetZaxis()->SetTitleFont(42);
   Graph->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.66,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph6","Data observed","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph4","MC expected","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","#pm 2#sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","#pm 1#sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph8","Unitarity bounds","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.516,"Allowed");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.29,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7265345,0.29,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.624,0.225,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/h_Znunug_metPt150vbs.C <==
{
//=========Macro generated from canvas: c10/met_pt
//=========  (Sat Apr 29 13:19:14 2017) by ROOT version5.34/30
   TCanvas *c10 = new TCanvas("c10", "met_pt",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c10->Range(0,0,1,1);
   c10->SetFillColor(0);
   c10->SetBorderMode(0);
   c10->SetBorderSize(2);
   c10->SetTickx(1);
   c10->SetTicky(1);
   c10->SetLeftMargin(0.16);
   c10->SetRightMargin(0.05);
   c10->SetTopMargin(0.05);
   c10->SetBottomMargin(0.16);
   c10->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_met_pt_1
   TPad *pad_met_pt_1 = new TPad("pad_met_pt_1", "This is pad_met_pt_1",0.02,0.28,0.99,1);
   pad_met_pt_1->Draw();
   pad_met_pt_1->cd();
   pad_met_pt_1->Range(-1.265818,-0.01012658,631.6456,0.05316456);
   pad_met_pt_1->SetFillColor(0);
   pad_met_pt_1->SetBorderMode(0);
   pad_met_pt_1->SetBorderSize(2);
   pad_met_pt_1->SetTickx(1);
   pad_met_pt_1->SetTicky(1);
   pad_met_pt_1->SetLeftMargin(0.16);
   pad_met_pt_1->SetRightMargin(0.05);
   pad_met_pt_1->SetTopMargin(0.05);
   pad_met_pt_1->SetBottomMargin(0.16);
   pad_met_pt_1->SetFrameBorderMode(0);
   pad_met_pt_1->SetFrameBorderMode(0);
   Double_t xAxis1[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data = new TH1F("hist_met_pt_data","met_pt_data",3, xAxis1);
   hist_met_pt_data->SetBinContent(1,0.02);
   hist_met_pt_data->SetBinContent(2,0.01);
   hist_met_pt_data->SetBinContent(3,0.003333333);
   hist_met_pt_data->SetBinError(1,0.01414214);
   hist_met_pt_data->SetBinError(2,0.01);
   hist_met_pt_data->SetBinError(3,0.003333431);
   hist_met_pt_data->SetMinimum(0);
   hist_met_pt_data->SetMaximum(0.05);
   hist_met_pt_data->SetEntries(7);
   hist_met_pt_data->SetStats(0);
   hist_met_pt_data->SetLineWidth(2);
   hist_met_pt_data->SetMarkerStyle(20);
   hist_met_pt_data->SetMarkerSize(1.2);
   hist_met_pt_data->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_data->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data->GetXaxis()->SetLabelOffset(10);
   hist_met_pt_data->GetXaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_data->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data->Draw("E");
   Double_t xAxis2[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig  = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","met_pt_MCWg_DP_jetf_QCD_egamma_Sig ",3, xAxis2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(1,0.01171918);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(2,0.01062754);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(3,0.001118989);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(4,0.008178299);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetEntries(3196);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->Draw("same");
   Double_t xAxis3[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD","met_pt_MCWg_DP_jetf_QCD",3, xAxis3);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(1,0.008728484);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(2,0.008623774);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(3,0.0006155145);
   hist_met_pt_MCWg_DP_jetf_QCD->SetEntries(64);
   hist_met_pt_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_met_pt_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_met_pt_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis4[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_egamma = new TH1F("hist_met_pt_MCWg_DP_jetf_egamma","met_pt_MCWg_DP_jetf_egamma",3, xAxis4);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(1,0.007718796);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(2,0.006887859);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP_jetf_egamma->SetEntries(49);
   hist_met_pt_MCWg_DP_jetf_egamma->SetStats(0);
   hist_met_pt_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_met_pt_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_met_pt_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis5[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf = new TH1F("hist_met_pt_MCWg_DP_jetf","met_pt_MCWg_DP_jetf",3, xAxis5);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(1,0.007126796);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(2,0.006591858);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP_jetf->SetEntries(43);
   hist_met_pt_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_met_pt_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_met_pt_MCWg_DP_jetf->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->Draw("same");
   Double_t xAxis6[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP = new TH1F("hist_met_pt_MCWg_DP","met_pt_MCWg_DP",3, xAxis6);
   hist_met_pt_MCWg_DP->SetBinContent(1,0.006200342);
   hist_met_pt_MCWg_DP->SetBinContent(2,0.00473895);
   hist_met_pt_MCWg_DP->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP->SetEntries(40);
   hist_met_pt_MCWg_DP->SetStats(0);
   hist_met_pt_MCWg_DP->SetFillColor(209);
   hist_met_pt_MCWg_DP->SetLineColor(209);
   hist_met_pt_MCWg_DP->SetLineWidth(2);
   hist_met_pt_MCWg_DP->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->Draw("same");
   Double_t xAxis7[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_Wgvbs_tau = new TH1F("hist_met_pt_MCWg_Wgvbs_tau","met_pt_MCWg_Wgvbs_tau",3, xAxis7);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(1,0.005351858);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(2,0.004314708);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_Wgvbs_tau->SetEntries(34);
   hist_met_pt_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_met_pt_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_met_pt_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_met_pt_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_met_pt_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_met_pt_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis8[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_Wgvbs = new TH1F("hist_met_pt_MCWg_Wgvbs","met_pt_MCWg_Wgvbs",3, xAxis8);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(1,0.005351858);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(2,0.004314708);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_Wgvbs->SetEntries(34);
   hist_met_pt_MCWg_Wgvbs->SetStats(0);
   hist_met_pt_MCWg_Wgvbs->SetFillColor(3);
   hist_met_pt_MCWg_Wgvbs->SetLineColor(3);
   hist_met_pt_MCWg_Wgvbs->SetLineWidth(2);
   hist_met_pt_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_met_pt_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->Draw("same");
   Double_t xAxis9[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data = new TH1F("hist_met_pt_data","met_pt_data",3, xAxis9);
   hist_met_pt_data->SetBinContent(1,0.02);
   hist_met_pt_data->SetBinContent(2,0.01);
   hist_met_pt_data->SetBinContent(3,0.003333333);
   hist_met_pt_data->SetBinError(1,0.01414214);
   hist_met_pt_data->SetBinError(2,0.01);
   hist_met_pt_data->SetBinError(3,0.003333431);
   hist_met_pt_data->SetMinimum(0);
   hist_met_pt_data->SetMaximum(0.05);
   hist_met_pt_data->SetEntries(7);
   hist_met_pt_data->SetStats(0);
   hist_met_pt_data->SetLineWidth(2);
   hist_met_pt_data->SetMarkerStyle(20);
   hist_met_pt_data->SetMarkerSize(1.2);
   hist_met_pt_data->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_data->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data->GetXaxis()->SetLabelOffset(10);
   hist_met_pt_data->GetXaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_data->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_met_pt_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.63,0.32,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3927477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis10[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data__1 = new TH1F("hist_met_pt_data__1","met_pt_data",3, xAxis10);
   hist_met_pt_data__1->SetBinContent(1,0.02);
   hist_met_pt_data__1->SetBinContent(2,0.01);
   hist_met_pt_data__1->SetBinContent(3,0.003333333);
   hist_met_pt_data__1->SetBinError(1,0.01414214);
   hist_met_pt_data__1->SetBinError(2,0.01);
   hist_met_pt_data__1->SetBinError(3,0.003333431);
   hist_met_pt_data__1->SetEntries(7);
   hist_met_pt_data__1->SetDirectory(0);
   hist_met_pt_data__1->SetStats(0);
   hist_met_pt_data__1->SetLineWidth(2);
   hist_met_pt_data__1->SetMarkerStyle(20);
   hist_met_pt_data__1->SetMarkerSize(1.2);
   hist_met_pt_data__1->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_data__1->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data__1->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data__1->GetXaxis()->SetLabelOffset(10);
   hist_met_pt_data__1->GetXaxis()->SetLabelSize(0.06);
   hist_met_pt_data__1->GetXaxis()->SetTitleSize(0.06);
   hist_met_pt_data__1->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_data__1->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data__1->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data__1->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data__1->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data__1->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data__1->Draw("sameaxis");
   pad_met_pt_1->Modified();
   c10->cd();
  
// ------------>Primitives in pad: pad_met_pt_2
   pad_met_pt_2 = new TPad("pad_met_pt_2", "This is pad_met_pt_2",0.02,0,0.99,0.38);
   pad_met_pt_2->Draw();
   pad_met_pt_2->cd();
   pad_met_pt_2->Range(-1.265818,-2.161539,631.6456,4.3);
   pad_met_pt_2->SetFillColor(0);
   pad_met_pt_2->SetBorderMode(0);
   pad_met_pt_2->SetBorderSize(2);
   pad_met_pt_2->SetTickx(1);
   pad_met_pt_2->SetTicky(1);
   pad_met_pt_2->SetLeftMargin(0.16);
   pad_met_pt_2->SetRightMargin(0.05);
   pad_met_pt_2->SetTopMargin(0);
   pad_met_pt_2->SetBottomMargin(0.35);
   pad_met_pt_2->SetFrameBorderMode(0);
   pad_met_pt_2->SetFrameBorderMode(0);
   Double_t xAxis11[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","met_pt_valid",3, xAxis11);
   hist_met_pt_valid->SetBinContent(1,1.706604);
   hist_met_pt_valid->SetBinContent(2,0.9409519);
   hist_met_pt_valid->SetBinContent(3,2.978881);
   hist_met_pt_valid->SetBinError(1,1.206751);
   hist_met_pt_valid->SetBinError(2,0.9409519);
   hist_met_pt_valid->SetBinError(3,2.978881);
   hist_met_pt_valid->SetMinimum(0.1);
   hist_met_pt_valid->SetMaximum(4.3);
   hist_met_pt_valid->SetEntries(31);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(505);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("E0");
   Double_t xAxis12[4] = {100, 200, 300, 600}; 
   
   TH1F *unc_met_pt_valid = new TH1F("unc_met_pt_valid","MET pt Data-MC unc",3, xAxis12);
   unc_met_pt_valid->SetBinContent(1,1);
   unc_met_pt_valid->SetBinContent(2,1);
   unc_met_pt_valid->SetBinContent(3,1);
   unc_met_pt_valid->SetBinError(1,0.168478);
   unc_met_pt_valid->SetBinError(2,0.1772445);
   unc_met_pt_valid->SetBinError(3,0.1764045);
   unc_met_pt_valid->SetEntries(3);
   unc_met_pt_valid->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   unc_met_pt_valid->SetFillColor(ci);
   unc_met_pt_valid->SetFillStyle(3005);

   ci = TColor::GetColor("#0033ff");
   unc_met_pt_valid->SetLineColor(ci);
   unc_met_pt_valid->SetLineWidth(2);
   unc_met_pt_valid->SetMarkerStyle(20);
   unc_met_pt_valid->SetMarkerSize(0);
   unc_met_pt_valid->GetXaxis()->SetLabelFont(42);
   unc_met_pt_valid->GetXaxis()->SetLabelSize(0.05);
   unc_met_pt_valid->GetXaxis()->SetTitleSize(0.05);
   unc_met_pt_valid->GetXaxis()->SetTitleOffset(1.4);
   unc_met_pt_valid->GetXaxis()->SetTitleFont(42);
   unc_met_pt_valid->GetYaxis()->SetLabelFont(42);
   unc_met_pt_valid->GetYaxis()->SetLabelSize(0.05);
   unc_met_pt_valid->GetYaxis()->SetTitleSize(0.05);
   unc_met_pt_valid->GetYaxis()->SetTitleOffset(1.4);
   unc_met_pt_valid->GetYaxis()->SetTitleFont(42);
   unc_met_pt_valid->GetZaxis()->SetLabelFont(42);
   unc_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   unc_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   unc_met_pt_valid->GetZaxis()->SetTitleFont(42);
   unc_met_pt_valid->Draw("sameE2");
   Double_t xAxis13[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_valid__2 = new TH1F("hist_met_pt_valid__2","met_pt_valid",3, xAxis13);
   hist_met_pt_valid__2->SetBinContent(1,1.706604);
   hist_met_pt_valid__2->SetBinContent(2,0.9409519);
   hist_met_pt_valid__2->SetBinContent(3,2.978881);
   hist_met_pt_valid__2->SetBinError(1,1.206751);
   hist_met_pt_valid__2->SetBinError(2,0.9409519);
   hist_met_pt_valid__2->SetBinError(3,2.978881);
   hist_met_pt_valid__2->SetEntries(31);
   hist_met_pt_valid__2->SetDirectory(0);
   hist_met_pt_valid__2->SetStats(0);
   hist_met_pt_valid__2->SetLineWidth(2);
   hist_met_pt_valid__2->SetMarkerStyle(20);
   hist_met_pt_valid__2->SetMarkerSize(1.2);
   hist_met_pt_valid__2->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid__2->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_valid__2->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid__2->GetXaxis()->SetLabelSize(0.12);
   hist_met_pt_valid__2->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__2->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid__2->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid__2->GetYaxis()->SetTitle("Data / Pred.");
   hist_met_pt_valid__2->GetYaxis()->SetNdivisions(505);
   hist_met_pt_valid__2->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid__2->GetYaxis()->SetLabelSize(0.12);
   hist_met_pt_valid__2->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__2->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid__2->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid__2->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid__2->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid__2->Draw("sameaxis");
   Double_t xAxis14[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","met_pt_valid",3, xAxis14);
   hist_met_pt_valid->SetBinContent(1,1.706604);
   hist_met_pt_valid->SetBinContent(2,0.9409519);
   hist_met_pt_valid->SetBinContent(3,2.978881);
   hist_met_pt_valid->SetBinError(1,1.206751);
   hist_met_pt_valid->SetBinError(2,0.9409519);
   hist_met_pt_valid->SetBinError(3,2.978881);
   hist_met_pt_valid->SetMinimum(0.1);
   hist_met_pt_valid->SetMaximum(4.3);
   hist_met_pt_valid->SetEntries(31);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(505);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("sameE0");
   TLine *line = new TLine(100,1,600,1);

   ci = TColor::GetColor("#0033ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   pad_met_pt_2->Modified();
   c10->cd();
   c10->Modified();
   c10->cd();
   c10->SetSelected(c10);
}


==> figures/h_Znunug_metPt150vbs_noratio.C <==
{
//=========Macro generated from canvas: c10/met_pt
//=========  (Sat Apr 29 12:43:29 2017) by ROOT version5.34/30
   TCanvas *c10 = new TCanvas("c10", "met_pt",8,31,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c10->Range(0,0,1,1);
   c10->SetFillColor(0);
   c10->SetBorderMode(0);
   c10->SetBorderSize(2);
   c10->SetTickx(1);
   c10->SetTicky(1);
   c10->SetLeftMargin(0.16);
   c10->SetRightMargin(0.05);
   c10->SetTopMargin(0.05);
   c10->SetBottomMargin(0.16);
   c10->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_met_pt_1
   TPad *pad_met_pt_1 = new TPad("pad_met_pt_1", "This is pad_met_pt_1",0.02,0,0.99,1);
   pad_met_pt_1->Draw();
   pad_met_pt_1->cd();
   pad_met_pt_1->Range(-1.265818,-0.01012057,631.6456,0.05316424);
   pad_met_pt_1->SetFillColor(0);
   pad_met_pt_1->SetBorderMode(0);
   pad_met_pt_1->SetBorderSize(2);
   pad_met_pt_1->SetTickx(1);
   pad_met_pt_1->SetTicky(1);
   pad_met_pt_1->SetLeftMargin(0.16);
   pad_met_pt_1->SetRightMargin(0.05);
   pad_met_pt_1->SetTopMargin(0.05);
   pad_met_pt_1->SetBottomMargin(0.16);
   pad_met_pt_1->SetFrameBorderMode(0);
   pad_met_pt_1->SetFrameBorderMode(0);
   Double_t xAxis13[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data = new TH1F("hist_met_pt_data","met_pt_data",3, xAxis13);
   hist_met_pt_data->SetBinContent(1,0.02);
   hist_met_pt_data->SetBinContent(2,0.01);
   hist_met_pt_data->SetBinContent(3,0.003333333);
   hist_met_pt_data->SetBinError(1,0.01414214);
   hist_met_pt_data->SetBinError(2,0.01);
   hist_met_pt_data->SetBinError(3,0.003333431);
   hist_met_pt_data->SetMinimum(5e-006);
   hist_met_pt_data->SetMaximum(0.05);
   hist_met_pt_data->SetEntries(7);
   hist_met_pt_data->SetStats(0);
   hist_met_pt_data->SetLineWidth(2);
   hist_met_pt_data->SetMarkerStyle(20);
   hist_met_pt_data->SetMarkerSize(1.2);
   hist_met_pt_data->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_data->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data->GetXaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_data->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data->GetYaxis()->SetNdivisions(5);
   hist_met_pt_data->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data->Draw("E");
   Double_t xAxis14[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig  = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","met_pt_MCWg_DP_jetf_QCD_egamma_Sig ",3, xAxis14);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(1,0.01171918);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(2,0.01062754);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(3,0.001118989);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(4,0.008178299);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(1,0.001974425);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(2,0.001883672);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(3,0.0001973946);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(4,0.09043395);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetEntries(3196);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetStats(0);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillColor(4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillStyle(3005);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerSize(0);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->Draw("sameE2");
   Double_t xAxis15[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig  = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","met_pt_MCWg_DP_jetf_QCD_egamma_Sig ",3, xAxis15);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(1,0.01171918);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(2,0.01062754);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(3,0.001118989);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(4,0.008178299);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetEntries(3196);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->Draw("same");
   Double_t xAxis16[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD","met_pt_MCWg_DP_jetf_QCD",3, xAxis16);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(1,0.008728484);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(2,0.008623774);
   hist_met_pt_MCWg_DP_jetf_QCD->SetBinContent(3,0.0006155145);
   hist_met_pt_MCWg_DP_jetf_QCD->SetEntries(64);
   hist_met_pt_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_met_pt_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_met_pt_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis17[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_egamma = new TH1F("hist_met_pt_MCWg_DP_jetf_egamma","met_pt_MCWg_DP_jetf_egamma",3, xAxis17);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(1,0.007718796);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(2,0.006887859);
   hist_met_pt_MCWg_DP_jetf_egamma->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP_jetf_egamma->SetEntries(49);
   hist_met_pt_MCWg_DP_jetf_egamma->SetStats(0);
   hist_met_pt_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_met_pt_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_met_pt_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis18[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf = new TH1F("hist_met_pt_MCWg_DP_jetf","met_pt_MCWg_DP_jetf",3, xAxis18);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(1,0.007126796);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(2,0.006591858);
   hist_met_pt_MCWg_DP_jetf->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP_jetf->SetEntries(43);
   hist_met_pt_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_met_pt_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_met_pt_MCWg_DP_jetf->SetLineColor(ci);
   hist_met_pt_MCWg_DP_jetf->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf->Draw("same");
   Double_t xAxis19[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP = new TH1F("hist_met_pt_MCWg_DP","met_pt_MCWg_DP",3, xAxis19);
   hist_met_pt_MCWg_DP->SetBinContent(1,0.006200342);
   hist_met_pt_MCWg_DP->SetBinContent(2,0.00473895);
   hist_met_pt_MCWg_DP->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_DP->SetEntries(40);
   hist_met_pt_MCWg_DP->SetStats(0);
   hist_met_pt_MCWg_DP->SetFillColor(209);
   hist_met_pt_MCWg_DP->SetLineColor(209);
   hist_met_pt_MCWg_DP->SetLineWidth(2);
   hist_met_pt_MCWg_DP->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP->SetMarkerSize(1.2);
   hist_met_pt_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP->Draw("same");
   Double_t xAxis20[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_Wgvbs_tau = new TH1F("hist_met_pt_MCWg_Wgvbs_tau","met_pt_MCWg_Wgvbs_tau",3, xAxis20);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(1,0.005351858);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(2,0.004314708);
   hist_met_pt_MCWg_Wgvbs_tau->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_Wgvbs_tau->SetEntries(34);
   hist_met_pt_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_met_pt_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_met_pt_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_met_pt_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_met_pt_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_met_pt_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis21[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_Wgvbs = new TH1F("hist_met_pt_MCWg_Wgvbs","met_pt_MCWg_Wgvbs",3, xAxis21);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(1,0.005351858);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(2,0.004314708);
   hist_met_pt_MCWg_Wgvbs->SetBinContent(3,0.000574138);
   hist_met_pt_MCWg_Wgvbs->SetEntries(34);
   hist_met_pt_MCWg_Wgvbs->SetStats(0);
   hist_met_pt_MCWg_Wgvbs->SetFillColor(3);
   hist_met_pt_MCWg_Wgvbs->SetLineColor(3);
   hist_met_pt_MCWg_Wgvbs->SetLineWidth(2);
   hist_met_pt_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_met_pt_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_Wgvbs->Draw("same");
   Double_t xAxis22[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig  = new TH1F("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","met_pt_MCWg_DP_jetf_QCD_egamma_Sig ",3, xAxis22);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(1,0.01171918);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(2,0.01062754);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(3,0.001118989);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinContent(4,0.008178299);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(1,0.001974425);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(2,0.001883672);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(3,0.0001973946);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetBinError(4,0.09043395);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetEntries(3196);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetStats(0);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillColor(4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetFillStyle(3005);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetLineWidth(2);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerStyle(20);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->SetMarkerSize(0);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetXaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetYaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->GetZaxis()->SetTitleFont(42);
   hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ->Draw("sameE2");
   Double_t xAxis23[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data = new TH1F("hist_met_pt_data","met_pt_data",3, xAxis23);
   hist_met_pt_data->SetBinContent(1,0.02);
   hist_met_pt_data->SetBinContent(2,0.01);
   hist_met_pt_data->SetBinContent(3,0.003333333);
   hist_met_pt_data->SetBinError(1,0.01414214);
   hist_met_pt_data->SetBinError(2,0.01);
   hist_met_pt_data->SetBinError(3,0.003333431);
   hist_met_pt_data->SetMinimum(5e-006);
   hist_met_pt_data->SetMaximum(0.05);
   hist_met_pt_data->SetEntries(7);
   hist_met_pt_data->SetStats(0);
   hist_met_pt_data->SetLineWidth(2);
   hist_met_pt_data->SetMarkerStyle(20);
   hist_met_pt_data->SetMarkerSize(1.2);
   hist_met_pt_data->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_data->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data->GetXaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_data->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data->GetYaxis()->SetNdivisions(5);
   hist_met_pt_data->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_met_pt_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_met_pt_MCWg_DP_jetf_QCD_egamma_Sig ","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.63,0.32,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3518563,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis24[4] = {100, 200, 300, 600}; 
   
   TH1F *hist_met_pt_data__2 = new TH1F("hist_met_pt_data__2","met_pt_data",3, xAxis24);
   hist_met_pt_data__2->SetBinContent(1,0.02);
   hist_met_pt_data__2->SetBinContent(2,0.01);
   hist_met_pt_data__2->SetBinContent(3,0.003333333);
   hist_met_pt_data__2->SetBinError(1,0.01414214);
   hist_met_pt_data__2->SetBinError(2,0.01);
   hist_met_pt_data__2->SetBinError(3,0.003333431);
   hist_met_pt_data__2->SetEntries(7);
   hist_met_pt_data__2->SetDirectory(0);
   hist_met_pt_data__2->SetStats(0);
   hist_met_pt_data__2->SetLineWidth(2);
   hist_met_pt_data__2->SetMarkerStyle(20);
   hist_met_pt_data__2->SetMarkerSize(1.2);
   hist_met_pt_data__2->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_data__2->GetXaxis()->SetNdivisions(1407);
   hist_met_pt_data__2->GetXaxis()->SetLabelFont(42);
   hist_met_pt_data__2->GetXaxis()->SetLabelSize(0.06);
   hist_met_pt_data__2->GetXaxis()->SetTitleSize(0.06);
   hist_met_pt_data__2->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_data__2->GetXaxis()->SetTitleFont(42);
   hist_met_pt_data__2->GetYaxis()->SetTitle("Events / GeV");
   hist_met_pt_data__2->GetYaxis()->SetNdivisions(5);
   hist_met_pt_data__2->GetYaxis()->SetLabelFont(42);
   hist_met_pt_data__2->GetYaxis()->SetLabelSize(0.06);
   hist_met_pt_data__2->GetYaxis()->SetTitleSize(0.06);
   hist_met_pt_data__2->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_data__2->GetYaxis()->SetTitleFont(42);
   hist_met_pt_data__2->GetZaxis()->SetLabelFont(42);
   hist_met_pt_data__2->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_data__2->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_data__2->GetZaxis()->SetTitleFont(42);
   hist_met_pt_data__2->Draw("sameaxis");
   pad_met_pt_1->Modified();
   c10->cd();
   c10->Modified();
   c10->cd();
   c10->SetSelected(c10);
}


==> figures/h_Znunug_phEt150vbs.C <==
{
//=========Macro generated from canvas: c21/ph_pt
//=========  (Sat Apr 29 13:15:55 2017) by ROOT version5.34/30
   TCanvas *c21 = new TCanvas("c21", "ph_pt",164,187,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c21->Range(0,0,1,1);
   c21->SetFillColor(0);
   c21->SetBorderMode(0);
   c21->SetBorderSize(2);
   c21->SetTickx(1);
   c21->SetTicky(1);
   c21->SetLeftMargin(0.16);
   c21->SetRightMargin(0.05);
   c21->SetTopMargin(0.05);
   c21->SetBottomMargin(0.16);
   c21->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0.28,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(58.86076,-0.01620253,628.481,0.08506329);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis1);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0);
   hist_ph_et_data->SetMaximum(0.08);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E");
   Double_t xAxis2[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("same");
   Double_t xAxis3[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD","ph_et_MCWg_DP_jetf_QCD",4, xAxis3);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(1,0.02189454);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(2,0.008480343);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(4,0.0005265868);
   hist_ph_et_MCWg_DP_jetf_QCD->SetEntries(65);
   hist_ph_et_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis4[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_egamma = new TH1F("hist_ph_et_MCWg_DP_jetf_egamma","ph_et_MCWg_DP_jetf_egamma",4, xAxis4);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(1,0.02054278);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(2,0.006250205);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf_egamma->SetEntries(50);
   hist_ph_et_MCWg_DP_jetf_egamma->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis5[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf = new TH1F("hist_ph_et_MCWg_DP_jetf","ph_et_MCWg_DP_jetf",4, xAxis5);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(1,0.01906278);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf->SetEntries(44);
   hist_ph_et_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->Draw("same");
   Double_t xAxis6[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP = new TH1F("hist_ph_et_MCWg_DP","ph_et_MCWg_DP",4, xAxis6);
   hist_ph_et_MCWg_DP->SetBinContent(1,0.01350406);
   hist_ph_et_MCWg_DP->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP->SetEntries(41);
   hist_ph_et_MCWg_DP->SetStats(0);
   hist_ph_et_MCWg_DP->SetFillColor(209);
   hist_ph_et_MCWg_DP->SetLineColor(209);
   hist_ph_et_MCWg_DP->SetLineWidth(2);
   hist_ph_et_MCWg_DP->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->Draw("same");
   Double_t xAxis7[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs_tau = new TH1F("hist_ph_et_MCWg_Wgvbs_tau","ph_et_MCWg_Wgvbs_tau",4, xAxis7);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs_tau->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_ph_et_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis8[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs = new TH1F("hist_ph_et_MCWg_Wgvbs","ph_et_MCWg_Wgvbs",4, xAxis8);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs->SetStats(0);
   hist_ph_et_MCWg_Wgvbs->SetFillColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->Draw("same");
   Double_t xAxis9[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis9);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0);
   hist_ph_et_data->SetMaximum(0.08);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.63,0.32,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3927477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis10[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data__1 = new TH1F("hist_ph_et_data__1","ph_et_data",4, xAxis10);
   hist_ph_et_data__1->SetBinContent(1,0.06);
   hist_ph_et_data__1->SetBinContent(3,0.01111111);
   hist_ph_et_data__1->SetBinError(1,0.03464625);
   hist_ph_et_data__1->SetBinError(3,0.0111074);
   hist_ph_et_data__1->SetEntries(8);
   hist_ph_et_data__1->SetDirectory(0);
   hist_ph_et_data__1->SetStats(0);
   hist_ph_et_data__1->SetLineWidth(2);
   hist_ph_et_data__1->SetMarkerStyle(20);
   hist_ph_et_data__1->SetMarkerSize(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data__1->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data__1->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data__1->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c21->cd();
  
// ------------>Primitives in pad: pad_ph_et_2
   pad_ph_et_2 = new TPad("pad_ph_et_2", "This is pad_ph_et_2",0.02,0,0.99,0.38);
   pad_ph_et_2->Draw();
   pad_ph_et_2->cd();
   pad_ph_et_2->Range(58.86076,-2.161539,628.481,4.3);
   pad_ph_et_2->SetFillColor(0);
   pad_ph_et_2->SetBorderMode(0);
   pad_ph_et_2->SetBorderSize(2);
   pad_ph_et_2->SetTickx(1);
   pad_ph_et_2->SetTicky(1);
   pad_ph_et_2->SetLeftMargin(0.16);
   pad_ph_et_2->SetRightMargin(0.05);
   pad_ph_et_2->SetTopMargin(0);
   pad_ph_et_2->SetBottomMargin(0.35);
   pad_ph_et_2->SetFrameBorderMode(0);
   pad_ph_et_2->SetFrameBorderMode(0);
   Double_t xAxis11[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis11);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("E0");
   Double_t xAxis12[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *unc_ph_et_valid = new TH1F("unc_ph_et_valid","ph et Data-MC unc",4, xAxis12);
   unc_ph_et_valid->SetBinContent(1,1);
   unc_ph_et_valid->SetBinContent(2,1);
   unc_ph_et_valid->SetBinContent(3,1);
   unc_ph_et_valid->SetBinContent(4,1);
   unc_ph_et_valid->SetBinError(1,0.1997753);
   unc_ph_et_valid->SetBinError(2,0.1873573);
   unc_ph_et_valid->SetBinError(3,0.09566156);
   unc_ph_et_valid->SetBinError(4,0.1440852);
   unc_ph_et_valid->SetEntries(4);
   unc_ph_et_valid->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetFillColor(ci);
   unc_ph_et_valid->SetFillStyle(3005);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetLineColor(ci);
   unc_ph_et_valid->SetLineWidth(2);
   unc_ph_et_valid->SetMarkerStyle(20);
   unc_ph_et_valid->SetMarkerSize(0);
   unc_ph_et_valid->GetXaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetXaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetXaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetYaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleFont(42);
   unc_ph_et_valid->Draw("sameE2");
   Double_t xAxis13[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid__2 = new TH1F("hist_ph_et_valid__2","ph_et_valid",4, xAxis13);
   hist_ph_et_valid__2->SetBinContent(1,2.100174);
   hist_ph_et_valid__2->SetBinContent(3,3.50742);
   hist_ph_et_valid__2->SetBinError(1,1.212536);
   hist_ph_et_valid__2->SetBinError(3,3.50742);
   hist_ph_et_valid__2->SetEntries(5);
   hist_ph_et_valid__2->SetDirectory(0);
   hist_ph_et_valid__2->SetStats(0);
   hist_ph_et_valid__2->SetLineWidth(2);
   hist_ph_et_valid__2->SetMarkerStyle(20);
   hist_ph_et_valid__2->SetMarkerSize(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid__2->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid__2->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid__2->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid__2->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid__2->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->Draw("sameaxis");
   Double_t xAxis14[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis14);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("sameE0");
   TLine *line = new TLine(150,1,600,1);

   ci = TColor::GetColor("#0033ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   pad_ph_et_2->Modified();
   c21->cd();
   c21->Modified();
   c21->cd();
   c21->SetSelected(c21);
}


==> figures/h_Znunug_phEt150vbs_aqgc.C <==
{
//=========Macro generated from canvas: c21/ph_pt
//=========  (Sat Apr 29 13:02:11 2017) by ROOT version5.34/30
   TCanvas *c21 = new TCanvas("c21", "ph_pt",60,83,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c21->Range(0,0,1,1);
   c21->SetFillColor(0);
   c21->SetBorderMode(0);
   c21->SetBorderSize(2);
   c21->SetTickx(1);
   c21->SetTicky(1);
   c21->SetLeftMargin(0.16);
   c21->SetRightMargin(0.05);
   c21->SetTopMargin(0.05);
   c21->SetBottomMargin(0.16);
   c21->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0.28,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(58.86076,-4.111157,628.481,0.9521346);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetLogy();
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis1);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0.0005);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E");
   Double_t xAxis2[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("same");
   Double_t xAxis3[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD","ph_et_MCWg_DP_jetf_QCD",4, xAxis3);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(1,0.02189454);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(2,0.008480343);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(4,0.0005265868);
   hist_ph_et_MCWg_DP_jetf_QCD->SetEntries(65);
   hist_ph_et_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis4[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_egamma = new TH1F("hist_ph_et_MCWg_DP_jetf_egamma","ph_et_MCWg_DP_jetf_egamma",4, xAxis4);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(1,0.02054278);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(2,0.006250205);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf_egamma->SetEntries(50);
   hist_ph_et_MCWg_DP_jetf_egamma->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis5[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf = new TH1F("hist_ph_et_MCWg_DP_jetf","ph_et_MCWg_DP_jetf",4, xAxis5);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(1,0.01906278);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf->SetEntries(44);
   hist_ph_et_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->Draw("same");
   Double_t xAxis6[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP = new TH1F("hist_ph_et_MCWg_DP","ph_et_MCWg_DP",4, xAxis6);
   hist_ph_et_MCWg_DP->SetBinContent(1,0.01350406);
   hist_ph_et_MCWg_DP->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP->SetEntries(41);
   hist_ph_et_MCWg_DP->SetStats(0);
   hist_ph_et_MCWg_DP->SetFillColor(209);
   hist_ph_et_MCWg_DP->SetLineColor(209);
   hist_ph_et_MCWg_DP->SetLineWidth(2);
   hist_ph_et_MCWg_DP->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->Draw("same");
   Double_t xAxis7[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs_tau = new TH1F("hist_ph_et_MCWg_Wgvbs_tau","ph_et_MCWg_Wgvbs_tau",4, xAxis7);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs_tau->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_ph_et_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis8[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs = new TH1F("hist_ph_et_MCWg_Wgvbs","ph_et_MCWg_Wgvbs",4, xAxis8);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs->SetStats(0);
   hist_ph_et_MCWg_Wgvbs->SetFillColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->Draw("same");
   Double_t xAxis9[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC","ph_et_MCWg_DP_jetf_QCD_SigaQGC",4, xAxis9);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(1,0.02812954);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(2,0.01309649);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(3,0.006590796);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(4,0.003105549);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(5,0.001365533);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetEntries(1206);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineStyle(2);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineWidth(3);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->Draw("same");
   Double_t xAxis10[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis10);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0.0005);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.23,0.68,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.25,0.52,0.58,0.64,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC","f_{M0}/#Lambda^{4}=117 TeV^{-4},","L");

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
      tex = new TLatex(0.44,0.52,"#Lambda_{FF}=#infty");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3927477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis11[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data__1 = new TH1F("hist_ph_et_data__1","ph_et_data",4, xAxis11);
   hist_ph_et_data__1->SetBinContent(1,0.06);
   hist_ph_et_data__1->SetBinContent(3,0.01111111);
   hist_ph_et_data__1->SetBinError(1,0.03464625);
   hist_ph_et_data__1->SetBinError(3,0.0111074);
   hist_ph_et_data__1->SetEntries(8);
   hist_ph_et_data__1->SetDirectory(0);
   hist_ph_et_data__1->SetStats(0);
   hist_ph_et_data__1->SetLineWidth(2);
   hist_ph_et_data__1->SetMarkerStyle(20);
   hist_ph_et_data__1->SetMarkerSize(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data__1->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetXaxis()->SetLabelOffset(10);
   hist_ph_et_data__1->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data__1->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c21->cd();
  
// ------------>Primitives in pad: pad_ph_et_2
   pad_ph_et_2 = new TPad("pad_ph_et_2", "This is pad_ph_et_2",0.02,0,0.99,0.38);
   pad_ph_et_2->Draw();
   pad_ph_et_2->cd();
   pad_ph_et_2->Range(58.86076,-2.161539,628.481,4.3);
   pad_ph_et_2->SetFillColor(0);
   pad_ph_et_2->SetBorderMode(0);
   pad_ph_et_2->SetBorderSize(2);
   pad_ph_et_2->SetTickx(1);
   pad_ph_et_2->SetTicky(1);
   pad_ph_et_2->SetLeftMargin(0.16);
   pad_ph_et_2->SetRightMargin(0.05);
   pad_ph_et_2->SetTopMargin(0);
   pad_ph_et_2->SetBottomMargin(0.35);
   pad_ph_et_2->SetFrameBorderMode(0);
   pad_ph_et_2->SetFrameBorderMode(0);
   Double_t xAxis12[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis12);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("E0");
   Double_t xAxis13[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *unc_ph_et_valid = new TH1F("unc_ph_et_valid","ph et Data-MC unc",4, xAxis13);
   unc_ph_et_valid->SetBinContent(1,1);
   unc_ph_et_valid->SetBinContent(2,1);
   unc_ph_et_valid->SetBinContent(3,1);
   unc_ph_et_valid->SetBinContent(4,1);
   unc_ph_et_valid->SetBinError(1,0.1997753);
   unc_ph_et_valid->SetBinError(2,0.1873573);
   unc_ph_et_valid->SetBinError(3,0.09566156);
   unc_ph_et_valid->SetBinError(4,0.1440852);
   unc_ph_et_valid->SetEntries(4);
   unc_ph_et_valid->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetFillColor(ci);
   unc_ph_et_valid->SetFillStyle(3005);

   ci = TColor::GetColor("#0033ff");
   unc_ph_et_valid->SetLineColor(ci);
   unc_ph_et_valid->SetLineWidth(2);
   unc_ph_et_valid->SetMarkerStyle(20);
   unc_ph_et_valid->SetMarkerSize(0);
   unc_ph_et_valid->GetXaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetXaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetXaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetXaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetYaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetYaxis()->SetTitleOffset(1.4);
   unc_ph_et_valid->GetYaxis()->SetTitleFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelFont(42);
   unc_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   unc_ph_et_valid->GetZaxis()->SetTitleFont(42);
   unc_ph_et_valid->Draw("sameE2");
   Double_t xAxis14[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid__2 = new TH1F("hist_ph_et_valid__2","ph_et_valid",4, xAxis14);
   hist_ph_et_valid__2->SetBinContent(1,2.100174);
   hist_ph_et_valid__2->SetBinContent(3,3.50742);
   hist_ph_et_valid__2->SetBinError(1,1.212536);
   hist_ph_et_valid__2->SetBinError(3,3.50742);
   hist_ph_et_valid__2->SetEntries(5);
   hist_ph_et_valid__2->SetDirectory(0);
   hist_ph_et_valid__2->SetStats(0);
   hist_ph_et_valid__2->SetLineWidth(2);
   hist_ph_et_valid__2->SetMarkerStyle(20);
   hist_ph_et_valid__2->SetMarkerSize(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid__2->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid__2->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid__2->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid__2->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid__2->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__2->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid__2->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid__2->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid__2->Draw("sameaxis");
   Double_t xAxis15[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","ph_et_valid",4, xAxis15);
   hist_ph_et_valid->SetBinContent(1,2.100174);
   hist_ph_et_valid->SetBinContent(3,3.50742);
   hist_ph_et_valid->SetBinError(1,1.212536);
   hist_ph_et_valid->SetBinError(3,3.50742);
   hist_ph_et_valid->SetMinimum(0.1);
   hist_ph_et_valid->SetMaximum(4.3);
   hist_ph_et_valid->SetEntries(5);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data / Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("sameE0");
   TLine *line = new TLine(150,1,600,1);

   ci = TColor::GetColor("#0033ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   pad_ph_et_2->Modified();
   c21->cd();
   c21->Modified();
   c21->cd();
   c21->SetSelected(c21);
}


==> figures/h_Znunug_phEt150vbs_aqgc_noratio.C <==
{
//=========Macro generated from canvas: c21/ph_pt
//=========  (Sat Apr 29 12:47:22 2017) by ROOT version5.34/30
   TCanvas *c21 = new TCanvas("c21", "ph_pt",34,57,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c21->Range(0,0,1,1);
   c21->SetFillColor(0);
   c21->SetBorderMode(0);
   c21->SetBorderSize(2);
   c21->SetTickx(1);
   c21->SetTicky(1);
   c21->SetLeftMargin(0.16);
   c21->SetRightMargin(0.05);
   c21->SetTopMargin(0.05);
   c21->SetBottomMargin(0.16);
   c21->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(58.86076,-4.111157,628.481,0.9521346);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetLogy();
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis1);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0.0005);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E");
   Double_t xAxis2[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(1,0.005707394);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(2,0.002137447);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(3,0.000303045);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(4,0.0001037291);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(5,0.02238007);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillStyle(3005);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("sameE2");
   Double_t xAxis3[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis3);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("same");
   Double_t xAxis4[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD","ph_et_MCWg_DP_jetf_QCD",4, xAxis4);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(1,0.02189454);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(2,0.008480343);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(4,0.0005265868);
   hist_ph_et_MCWg_DP_jetf_QCD->SetEntries(65);
   hist_ph_et_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis5[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_egamma = new TH1F("hist_ph_et_MCWg_DP_jetf_egamma","ph_et_MCWg_DP_jetf_egamma",4, xAxis5);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(1,0.02054278);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(2,0.006250205);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf_egamma->SetEntries(50);
   hist_ph_et_MCWg_DP_jetf_egamma->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis6[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf = new TH1F("hist_ph_et_MCWg_DP_jetf","ph_et_MCWg_DP_jetf",4, xAxis6);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(1,0.01906278);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf->SetEntries(44);
   hist_ph_et_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->Draw("same");
   Double_t xAxis7[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP = new TH1F("hist_ph_et_MCWg_DP","ph_et_MCWg_DP",4, xAxis7);
   hist_ph_et_MCWg_DP->SetBinContent(1,0.01350406);
   hist_ph_et_MCWg_DP->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP->SetEntries(41);
   hist_ph_et_MCWg_DP->SetStats(0);
   hist_ph_et_MCWg_DP->SetFillColor(209);
   hist_ph_et_MCWg_DP->SetLineColor(209);
   hist_ph_et_MCWg_DP->SetLineWidth(2);
   hist_ph_et_MCWg_DP->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->Draw("same");
   Double_t xAxis8[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs_tau = new TH1F("hist_ph_et_MCWg_Wgvbs_tau","ph_et_MCWg_Wgvbs_tau",4, xAxis8);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs_tau->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_ph_et_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis9[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs = new TH1F("hist_ph_et_MCWg_Wgvbs","ph_et_MCWg_Wgvbs",4, xAxis9);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs->SetStats(0);
   hist_ph_et_MCWg_Wgvbs->SetFillColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->Draw("same");
   Double_t xAxis10[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis10);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(1,0.005707394);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(2,0.002137447);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(3,0.000303045);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(4,0.0001037291);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(5,0.02238007);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillStyle(3005);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("sameE2");
   Double_t xAxis11[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC","ph_et_MCWg_DP_jetf_QCD_SigaQGC",4, xAxis11);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(1,0.02812954);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(2,0.01309649);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(3,0.006590796);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(4,0.003105549);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetBinContent(5,0.001365533);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetEntries(1206);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineStyle(2);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetLineWidth(3);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC->Draw("same");
   Double_t xAxis12[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis12);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0.0005);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.23,0.68,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.25,0.52,0.58,0.64,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_SigaQGC","f_{M0}/#Lambda^{4}=117 TeV^{-4},","L");

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
      tex = new TLatex(0.44,0.52,"#Lambda_{FF}=#infty");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3518563,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis13[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data__1 = new TH1F("hist_ph_et_data__1","ph_et_data",4, xAxis13);
   hist_ph_et_data__1->SetBinContent(1,0.06);
   hist_ph_et_data__1->SetBinContent(3,0.01111111);
   hist_ph_et_data__1->SetBinError(1,0.03464625);
   hist_ph_et_data__1->SetBinError(3,0.0111074);
   hist_ph_et_data__1->SetEntries(8);
   hist_ph_et_data__1->SetDirectory(0);
   hist_ph_et_data__1->SetStats(0);
   hist_ph_et_data__1->SetLineWidth(2);
   hist_ph_et_data__1->SetMarkerStyle(20);
   hist_ph_et_data__1->SetMarkerSize(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data__1->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data__1->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c21->cd();
   c21->Modified();
   c21->cd();
   c21->SetSelected(c21);
}


==> figures/h_Znunug_phEt150vbs_noratio.C <==
{
//=========Macro generated from canvas: c21/ph_pt
//=========  (Sat Apr 29 12:42:16 2017) by ROOT version5.34/30
   TCanvas *c21 = new TCanvas("c21", "ph_pt",112,135,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c21->Range(0,0,1,1);
   c21->SetFillColor(0);
   c21->SetBorderMode(0);
   c21->SetBorderSize(2);
   c21->SetTickx(1);
   c21->SetTicky(1);
   c21->SetLeftMargin(0.16);
   c21->SetRightMargin(0.05);
   c21->SetTopMargin(0.05);
   c21->SetBottomMargin(0.16);
   c21->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(58.86076,-0.01620253,628.481,0.08506329);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis1);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0);
   hist_ph_et_data->SetMaximum(0.08);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E");
   Double_t xAxis2[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(1,0.005707394);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(2,0.002137447);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(3,0.000303045);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(4,0.0001037291);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(5,0.02238007);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillStyle(3005);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("sameE2");
   Double_t xAxis3[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis3);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(ci);

   ci = TColor::GetColor("#cc6600");
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("same");
   Double_t xAxis4[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD","ph_et_MCWg_DP_jetf_QCD",4, xAxis4);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(1,0.02189454);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(2,0.008480343);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_QCD->SetBinContent(4,0.0005265868);
   hist_ph_et_MCWg_DP_jetf_QCD->SetEntries(65);
   hist_ph_et_MCWg_DP_jetf_QCD->SetStats(0);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf_QCD->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD->Draw("same");
   Double_t xAxis5[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_egamma = new TH1F("hist_ph_et_MCWg_DP_jetf_egamma","ph_et_MCWg_DP_jetf_egamma",4, xAxis5);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(1,0.02054278);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(2,0.006250205);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf_egamma->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf_egamma->SetEntries(50);
   hist_ph_et_MCWg_DP_jetf_egamma->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_egamma->SetFillColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineColor(6);
   hist_ph_et_MCWg_DP_jetf_egamma->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_egamma->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_egamma->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_egamma->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_egamma->Draw("same");
   Double_t xAxis6[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf = new TH1F("hist_ph_et_MCWg_DP_jetf","ph_et_MCWg_DP_jetf",4, xAxis6);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(1,0.01906278);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP_jetf->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP_jetf->SetEntries(44);
   hist_ph_et_MCWg_DP_jetf->SetStats(0);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   hist_ph_et_MCWg_DP_jetf->SetLineColor(ci);
   hist_ph_et_MCWg_DP_jetf->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf->Draw("same");
   Double_t xAxis7[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP = new TH1F("hist_ph_et_MCWg_DP","ph_et_MCWg_DP",4, xAxis7);
   hist_ph_et_MCWg_DP->SetBinContent(1,0.01350406);
   hist_ph_et_MCWg_DP->SetBinContent(2,0.006003538);
   hist_ph_et_MCWg_DP->SetBinContent(3,0.002052061);
   hist_ph_et_MCWg_DP->SetBinContent(4,0.0001842795);
   hist_ph_et_MCWg_DP->SetEntries(41);
   hist_ph_et_MCWg_DP->SetStats(0);
   hist_ph_et_MCWg_DP->SetFillColor(209);
   hist_ph_et_MCWg_DP->SetLineColor(209);
   hist_ph_et_MCWg_DP->SetLineWidth(2);
   hist_ph_et_MCWg_DP->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP->SetMarkerSize(1.2);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP->Draw("same");
   Double_t xAxis8[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs_tau = new TH1F("hist_ph_et_MCWg_Wgvbs_tau","ph_et_MCWg_Wgvbs_tau",4, xAxis8);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs_tau->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs_tau->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs_tau->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   hist_ph_et_MCWg_Wgvbs_tau->SetLineColor(ci);
   hist_ph_et_MCWg_Wgvbs_tau->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs_tau->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs_tau->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs_tau->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs_tau->Draw("same");
   Double_t xAxis9[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_Wgvbs = new TH1F("hist_ph_et_MCWg_Wgvbs","ph_et_MCWg_Wgvbs",4, xAxis9);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(1,0.01307981);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(2,0.005650003);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(3,0.001344991);
   hist_ph_et_MCWg_Wgvbs->SetBinContent(4,9.94312e-005);
   hist_ph_et_MCWg_Wgvbs->SetEntries(35);
   hist_ph_et_MCWg_Wgvbs->SetStats(0);
   hist_ph_et_MCWg_Wgvbs->SetFillColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineColor(3);
   hist_ph_et_MCWg_Wgvbs->SetLineWidth(2);
   hist_ph_et_MCWg_Wgvbs->SetMarkerStyle(20);
   hist_ph_et_MCWg_Wgvbs->SetMarkerSize(1.2);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_Wgvbs->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_Wgvbs->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_Wgvbs->Draw("same");
   Double_t xAxis10[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_MCWg_DP_jetf_QCD_Sig = new TH1F("hist_ph_et_MCWg_DP_jetf_QCD_Sig","ph_et_MCWg_DP_jetf_QCD_Sig",4, xAxis10);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(1,0.02856907);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(2,0.0114084);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(3,0.003167887);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(4,0.0007199153);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinContent(5,0.0005008674);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(1,0.005707394);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(2,0.002137447);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(3,0.000303045);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(4,0.0001037291);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetBinError(5,0.02238007);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetEntries(3197);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetStats(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillColor(4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetFillStyle(3005);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetLineWidth(2);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerStyle(20);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->SetMarkerSize(0);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MCWg_DP_jetf_QCD_Sig->Draw("sameE2");
   Double_t xAxis11[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4, xAxis11);
   hist_ph_et_data->SetBinContent(1,0.06);
   hist_ph_et_data->SetBinContent(3,0.01111111);
   hist_ph_et_data->SetBinError(1,0.03464625);
   hist_ph_et_data->SetBinError(3,0.0111074);
   hist_ph_et_data->SetMinimum(0);
   hist_ph_et_data->SetMaximum(0.08);
   hist_ph_et_data->SetEntries(8);
   hist_ph_et_data->SetStats(0);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("sameE");
   
   TLegend *leg = new TLegend(0.62,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data","Data","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Z(#nu#bar{#nu})#gammajj EWK","F");

   ci = TColor::GetColor("#cc6600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD","Z(#nu#bar{#nu})#gammajj QCD","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_egamma","W(e#nu)+jets","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf","Z(#nu#bar{#nu})+jets","F");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP","#gamma+jets","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_Wgvbs","W#gamma+jets","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MCWg_DP_jetf_QCD_Sig","Tot. unc.","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3005);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.63,0.32,"#bf{aQGC Region}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.78,"#sqrt{s}=8 TeV, 20.2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.23,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3518563,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis12[5] = {150, 200, 260, 350, 600}; 
   
   TH1F *hist_ph_et_data__1 = new TH1F("hist_ph_et_data__1","ph_et_data",4, xAxis12);
   hist_ph_et_data__1->SetBinContent(1,0.06);
   hist_ph_et_data__1->SetBinContent(3,0.01111111);
   hist_ph_et_data__1->SetBinError(1,0.03464625);
   hist_ph_et_data__1->SetBinError(3,0.0111074);
   hist_ph_et_data__1->SetEntries(8);
   hist_ph_et_data__1->SetDirectory(0);
   hist_ph_et_data__1->SetStats(0);
   hist_ph_et_data__1->SetLineWidth(2);
   hist_ph_et_data__1->SetMarkerStyle(20);
   hist_ph_et_data__1->SetMarkerSize(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data__1->GetXaxis()->SetNdivisions(1407);
   hist_ph_et_data__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetXaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_data__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetYaxis()->SetTitle("Events / GeV");
   hist_ph_et_data__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetYaxis()->SetLabelSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data__1->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data__1->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c21->cd();
   c21->Modified();
   c21->cd();
   c21->SetSelected(c21);
}

